R-current three-point functions in 4d $\mathcal{N}=1$ superconformal theories

In 4d $\mathcal{N}=1$ superconformal field theories (SCFTs) the R-symmetry current, the stress-energy tensor, and the supersymmetry currents are grouped into a single object, the Ferrara-Zumino multiplet. In this work we study the most general form of three-point functions involving two Ferrara-Zumino multiplets and a third generic multiplet. We solve the constraints imposed by conservation in superspace and show that non-trivial solutions can only be found if the third multiplet is R-neutral and transforms in suitable Lorentz representations. In the process we give a prescription for counting independent tensor structures in superconformal three-point functions. Finally, we set the Grassmann coordinates of the Ferrara-Zumino multiplets to zero and extract all three-point functions involving two R-currents and a third conformal primary. Our results pave the way for bootstrapping the correlation function of four R-currents in 4d $\mathcal{N}=1$ SCFTs.

==> anc/Summary_of_results.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    408536,      10743]
NotebookOptionsPosition[    390276,      10430]
NotebookOutlinePosition[    390637,      10446]
CellTagsIndexPosition[    390594,      10443]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Three point function \[LeftAngleBracket]\[ScriptCapitalJ]\
\[ScriptCapitalJ]\[ScriptCapitalO]\[RightAngleBracket]", "Title",
 CellChangeTimes->{{3.729317709397337*^9, 
  3.729317732069038*^9}},ExpressionUUID->"6557493c-e2b2-4803-b989-\
a6fcda278cc9"],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.7293178704356537`*^9, 
  3.729317873139448*^9}},ExpressionUUID->"47625e2a-c2e9-4368-9c3e-\
e2db1f59eaef"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]", "[", "x__", "]"}], "[", "y__", "]"}], ":=", 
   SubsuperscriptBox["\[Lambda]", 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", "y", "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "\[Rule]", "\"\<+\>\""}], ",", 
        RowBox[{"M", "\[Rule]", "\"\<-\>\""}], ",", 
        RowBox[{"e", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}], 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "\[Rule]", "\"\<+\>\""}], ",", 
        RowBox[{"M", "\[Rule]", "\"\<(-)\>\""}], ",", 
        RowBox[{"a_Integer", "\[RuleDelayed]", 
         RowBox[{"\"\<(\>\"", "<>", 
          RowBox[{"ToString", "[", "a", "]"}], "<>", "\"\<)\>\""}]}], ",", 
        RowBox[{"e", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Lambda]h", "[", "x__", "]"}], "[", "y__", "]"}], ":=", 
   SubsuperscriptBox[
    OverscriptBox["\[Lambda]", "^"], 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", "y", "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "\[Rule]", "\"\<+\>\""}], ",", 
        RowBox[{"M", "\[Rule]", "\"\<-\>\""}], ",", 
        RowBox[{"e", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}], 
    RowBox[{"Row", "[", 
     RowBox[{
      RowBox[{"{", "x", "}"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"P", "\[Rule]", "\"\<+\>\""}], ",", 
        RowBox[{"M", "\[Rule]", "\"\<(-)\>\""}], ",", 
        RowBox[{"a_Integer", "\[RuleDelayed]", 
         RowBox[{"\"\<(\>\"", "<>", 
          RowBox[{"ToString", "[", "a", "]"}], "<>", "\"\<)\>\""}]}], ",", 
        RowBox[{"e", "\[Rule]", "\"\<\>\""}]}], "}"}]}], "]"}]]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.729342547661023*^9, 3.7293425537248993`*^9}, {
  3.729342609485201*^9, 3.729342726132791*^9}, {3.729342788491959*^9, 
  3.729342833747417*^9}, {3.729342908661454*^9, 3.7293429194342813`*^9}, {
  3.729342958761891*^9, 3.729342990265451*^9}, {3.72934317661588*^9, 
  3.729343179479171*^9}, {3.733478463392818*^9, 
  3.7334784671523438`*^9}},ExpressionUUID->"19f195e1-d7c1-4a2c-b6ac-\
ae0ce49aea51"],

Cell["\<\
Evaluate this to obtain the explicit form of the three point functions for \
cases D, E, F, A2, B2, C2\
\>", "Text",
 CellChangeTimes->{{3.7312402833819227`*^9, 
  3.731240343549131*^9}},ExpressionUUID->"1811df08-1515-4285-a454-\
a14906f85346"],

Cell["\<\
other3pf = \
Uncompress[\"1:eJztXUtz00gQ1joxSSBQFAfu/\
AMkbVW0e1sgPkFBBY57wZu4ylUh2Y2U3f3PHPawhxQVIHgkWy+3pJ5Rz6NlXxK/NBr38+\
tvesbPppcns6ee58W7iz+v53EyG62enVyfn8X7iwdJ8ltw/PfZxWx39da78+t4dk88Gy/+fJh/\
Oouz68TTd5f/nF2lj/71g/iv2U7lqvRjYtSTj8n88uLj+\
fzL3d3dXLxcDFEasfLRu9VHY3Hz338NfD/svuqnxZPyVc/DX36OHy0fvjjys39B/\
Rs8yT8RLr5I9mgalu4cP84/MV0OMg3ig9WLkb/\
48umY4qX319P4j6v5n8lygMnRUZDObDbmLEec0AqjEnNPb1++\
c9WudirzWFdUWLpJUNwkgNQR1kcrLvXLlxY3CVY3wYyGnZtfHi2QmpvfMbfCMGUMb0RpeDdWDK/\
VaEBRNhoOaLQ+0nTAMcM+\
YzYaEThmgDQjmXkiY2G7W0sZpPgOs30ig7x1I6OEgOsqCfZ7TbBQaOofE3ZzgeXZf8/Lsv/\
b09PqlDY0+\
XfksdH6l4XcMuxMWphL4ZwiDz9Ya7Jd5Nj03CLwSlgmcud6nOwNIwup1zz3VQrb71dkRJX1/\
xNKLGKG457b103zl6NyUkU6KnhxYLI2+N+GsmgKKqyL5+\
A4fylajrGmprZMHVXtygyCtuJL8uqpxiTqqi3KdY6F3m2VUctoClVbVLLH/\
lVbVLfudlhMlaEtWhnzDA0kY1WYV7ZLSZiHN5tUyXtEZvPZPbMBtB81lrhI0wEujppq7sZS3HTZPKa\
MD1ZAwpBrsTVQEXao8x57dQ4i3IMFmbQyRfwlC8Jsqy3oE1HVYdSKXjH72QFnXzHIGOKVQEAkHlBqx\
gr6kOLlm7h+SoyA1KeMlu57a6SReDdJXgm2d0Cc0RBSEifOijV+0RiTpVQKBmGcQsGgrqRO8W5G8/\
D2fRlyGLmsjFg/hohIzHhNiUNqvIYl6vb5yS8lt89v+OyWeXoAmwkCMCk1UuJd2Qyr0l3+\
KqUoergRhqQ8EluUF7WJuMI0qkIC0mVf/\
myRvi5MNbaGqgHpxg1hOtCAJK2HfUo9uJJAbK8iQCmhSxEpi8OavhxC4a+\
NPgXon0Mv7xl6M79YSEwPCcQr07Av4jelj6jDj+Rbi6zXUin9whrfsYzAdbAjUcuBDo+p5NoBlWS/\
0ADY+p5RWXZvSGPzSK9NRQ0dJYojNs6x1+\
ai7jn22EzAGj3KrQGajjTusEZUSrYDC80rmYau2GDup12+/dyGqPELBOooBoq3N+\
kpshDFrgrBQco0beE1VrnfrLcm8WYX9WcsnIacCLQ9Ga8H3qrhCSK8qNKrldUAXVgFdkJsJFpFDkOb\
tFLui6qBhS33pdTTAqpeuaMFtzaE7WfBzQ3bzYKb27ZXitLUpE7lqBLlNKdyyI/\
ZfSpHlZWnOZVDhukfVDuVoXJcCcWYb6wlbasaVG3IiZ0fs3dQrLvo3pZpiFbAkHBUjI3FKoE5g6CxG\
2mP0mMHFXdB51HiPfcpvYi1jF2kst3qI9vSrKTLTr2VC3BqQpxJ8iI7MbYquTGRFTh44CT+vBvY+\
dRPvMGNhz/\
zpqEnVfnUmz49rh1Av533IwVmxq3Ncsyx3bGMYduqcWdvGXfWz6pkbQiGusmd8DRHDgNVz8Gk1SVg4\
w+9IrdmK1Z6LN3KAbq2Q57hWnR7Trx0PUS4uEDb1llTstyIOs6M756jmiECMenQy/\
Pu4EKSpsJeZ5TgnYsdacckgaLHaQU81uINDp7JqH+\
L9WBxryPbVGlwL7cm9tEANam9RJReSNmhlLIjJL/\
GOlFavqk0qM7cc8SKXeSlVEjysbeGEMS7C4QguKoqQGDdHaA56mDxh40mU6ri3E5Xx3Zpw+\
rShnS0549ZbJN9FvKIGmai2qxi5xxd88i0YTuR9N5l3puENGFV/\
F4tOQ4FQEgZrXhcrHToIVKGuuu4vi7BqU2WlFtxsGPI8TZZM0tapBDGkfP21HCCuryV2i0HwMSYD59\
03a6k4GLbM45V6FeaoEZE/2T7jo/\
zJVM9HBCffcfKIRCbaC2d4DaA30MwHmsVwCluPx7x7yKwjuEG1Koece0SJRuKJXunOVJgsyGxTtOuD\
ABxZLsyXma7MkhdZWRaS/\
kXfW5vyRBBrZQ6gV6K5ri5t66VhyWtZEhwqxpTqjksVJOKHtJPpr5J6jS8f9DONc3gaframvlErJnz\
Judd00UT3qq5yqSIUlS+YAdrleSvP+PfakdkNVZhkrMKvBExEy3BJOAPVHTJDg==\"];\
\>", "Input",
 Editable->False,ExpressionUUID->"4fb9ce15-68cf-4e06-a1af-bbe66b10d12a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"vars", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalA]", "n_"], ",", 
     SubscriptBox["\[ScriptCapitalB]", "n_"], ",", 
     SubscriptBox["\[ScriptCapitalC]", "n_"], ",", 
     SubscriptBox["\[ScriptCapitalD]", "n_"], ",", 
     SubscriptBox["\[ScriptCapitalE]", "n_"], ",", 
     SubscriptBox["\[ScriptCapitalF]", "n_"], ",", "\[ScriptCapitalA]", ",", 
     "\[ScriptCapitalB]"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"varsIn", "[", "tpf_", "]"}], ":=", 
   RowBox[{"Cases", "[", 
    RowBox[{
     RowBox[{"Variables", "[", "tpf", "]"}], ",", 
     RowBox[{"Alternatives", "@@", "vars"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7293499787969513`*^9, 3.729350059417276*^9}, {
  3.729416255361133*^9, 3.729416257088995*^9}, {3.7312417964997253`*^9, 
  3.731241841827249*^9}, {3.73124193728224*^9, 3.731241938315221*^9}, {
  3.731242335925062*^9, 3.731242357844646*^9}, {3.7312424787875757`*^9, 
  3.731242479675849*^9}, {3.731242565923006*^9, 3.73124256872222*^9}, {
  3.7312432177623034`*^9, 3.731243231754223*^9}, {3.733051512653365*^9, 
  3.733051513076872*^9}},ExpressionUUID->"ea8eb32f-c4ed-4cf4-b2d4-\
f3c8daa405e9"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Structures in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "(", 
    RowBox[{
     SubscriptBox["\[Eta]", "i"], ",", 
     SubscriptBox[
      OverscriptBox["\[Eta]", "_"], "i"], ",", "X", ",", "\[CapitalTheta]"}], 
    ")"}], TraditionalForm]],ExpressionUUID->
  "4e28e1c2-d868-48f9-8426-353ad1cf82e0"]
}], "Section",
 CellChangeTimes->{{3.729317878491302*^9, 3.729317949514635*^9}, {
  3.7309042295028152`*^9, 3.730904237414214*^9}, {3.733660221631271*^9, 
  3.7336602247822247`*^9}},ExpressionUUID->"e87cbf43-d2fb-41c1-aa7a-\
f4b4e2e05255"],

Cell[TextData[{
 "Here it follows a list of all tensor structures in the allowed three-point \
functions of the form ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "\[LeftAngleBracket]", 
    "\[ScriptCapitalJ]\[ScriptCapitalJ]\[ScriptCapitalO]", 
    "\[RightAngleBracket]"}], TraditionalForm]],ExpressionUUID->
  "4aeb02af-d361-4305-bb09-bf30c011f0c0"],
 " where \[ScriptCapitalO] is a general supersymmetric multiplet. The first \
three sections contain the three-point functions considered in the paper and \
presented in Appendix A (with an alternative notation). The sections in \
purple are instead the three point functions that are set to zero by Ward \
identities and are not shown in the paper."
}], "Text",
 CellChangeTimes->{{3.732339282405653*^9, 3.732339382780922*^9}, {
  3.732339539178694*^9, 3.732339636025331*^9}, {3.733641744046406*^9, 
  3.733641801685532*^9}},ExpressionUUID->"d0612d01-8008-4474-b955-\
40c304c35b53"],

Cell[TextData[{
 "We use the following notation:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"x12", " ", "\[Rule]", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{"X", "+", 
        OverscriptBox["X", "_"]}], ")"}]}]}], " ", ",", "  ", "\[Theta]1", 
    ",", " ", 
    RowBox[{"\[Theta]b1", " ", "\[Rule]", " ", "\[CapitalTheta]"}], ",", " ", 
    
    OverscriptBox["\[CapitalTheta]", "_"]}], TraditionalForm]],
  ExpressionUUID->"b87d3d1d-4a4a-4680-aa87-da4edfe2735e"],
 " .\nA single ",
 StyleBox["Symbol",
  FontFamily->"Nimbus Mono L",
  FontWeight->"Bold"],
 " is a fully contracted monomial, e.g. ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Rule]", " ", 
    RowBox[{
     SubsuperscriptBox["\[Eta]", "1", "\[Alpha]"], 
     SubscriptBox[
      StyleBox["x",
       FontFamily->"Nimbus Sans L",
       FontSlant->"Plain"], 
      RowBox[{"12", "\[Alpha]", 
       OverscriptBox["\[Alpha]", "."]}]], 
     SubsuperscriptBox[
      OverscriptBox["\[Eta]", "_"], "1", 
      OverscriptBox["\[Alpha]", "."]]}]}], TraditionalForm]],ExpressionUUID->
  "e99f4f41-da9b-4448-91c8-d24e506e17bb"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]b1sq", " ", "\[Rule]", " ", 
    RowBox[{
     SubscriptBox[
      OverscriptBox["\[Theta]", "_"], 
      RowBox[{"1", " ", 
       OverscriptBox["\[Alpha]", "."]}]], 
     SubsuperscriptBox[
      OverscriptBox["\[Theta]", "_"], "1", 
      OverscriptBox["\[Alpha]", "."]]}]}], TraditionalForm]],ExpressionUUID->
  "6149d3c2-412d-4273-bfc5-29a017e0d0ec"],
 " , etc..."
}], "Text",
 CellChangeTimes->{{3.730903007581345*^9, 3.7309031033222427`*^9}, {
  3.7309031976136103`*^9, 3.73090344455188*^9}, {3.730904467895225*^9, 
  3.730904546402164*^9}, {3.7309045976686363`*^9, 3.7309045979479027`*^9}, {
  3.733660233174171*^9, 
  3.733660242269781*^9}},ExpressionUUID->"857b2969-fa2f-4e0a-8c91-\
06af43559826"],

Cell[TextData[{
 "In the name of the three point function \[OpenCurlyDoubleQuote]Even\
\[CloseCurlyDoubleQuote] or \[CloseCurlyDoubleQuote]Odd\
\[CloseCurlyDoubleQuote] refers to the parity of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],ExpressionUUID->
  "5b95d560-6421-4233-8e07-7b1bd0e7598d"],
 ". When present, \[OpenCurlyDoubleQuote]Minus\[CloseCurlyDoubleQuote] means \
that in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", "=", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", " ", "\[Delta]"}]}], 
   TraditionalForm]],ExpressionUUID->"f478a41f-b4a9-4eb9-9d77-825d3535f9be"],
 " we pick the minus sign, if it\[CloseCurlyQuote]s not present we pick the \
plus."
}], "Text",
 CellChangeTimes->{{3.730903485426931*^9, 3.730903542679558*^9}, {
  3.730903607252446*^9, 3.730903632515586*^9}, {3.730903673890627*^9, 
  3.7309037763343143`*^9}, {3.730903845257821*^9, 3.730903873827696*^9}, {
  3.733641827890394*^9, 
  3.733641836898836*^9}},ExpressionUUID->"f8d961d7-ff5f-47cd-bcad-\
92ffc2456edf"],

Cell[TextData[{
 "The variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", ",", " ", 
    OverscriptBox["q", "_"], ",", " ", "a", ",", " ", 
    OverscriptBox["a", "_"], ",", " ", "\[CapitalDelta]", ",", " ", 
    "\[ScriptL]"}], TraditionalForm]],ExpressionUUID->
  "63b4413a-efcb-4c37-88ea-4a7e97e90a5d"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["j", "_"], TraditionalForm]],ExpressionUUID->
  "5cebc555-0875-48f8-9ba3-ca84904d3afe"],
 " are related as follows"
}], "Text",
 CellChangeTimes->{{3.7309039144073677`*^9, 3.730903937061274*^9}, {
  3.730904060680479*^9, 
  3.7309040845601387`*^9}},ExpressionUUID->"35a22704-0ac3-4af4-aba1-\
f4e7dd0978af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a", " ", "\[Equal]", " ", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"(", 
       RowBox[{"q", "+", 
        RowBox[{"2", 
         OverscriptBox["q", "_"]}], "-", "9"}], ")"}]}]}], ",", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "\[Equal]", " ", 
     RowBox[{
      FractionBox["2", "3"], 
      RowBox[{"(", 
       RowBox[{
        OverscriptBox["q", "_"], "+", 
        RowBox[{"2", "q"}], "-", "9"}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"q", "+", 
      OverscriptBox["q", "_"]}], " ", "\[Equal]", " ", "\[CapitalDelta]"}], 
    ",", 
    RowBox[{
     OverscriptBox["j", "_"], "\[Equal]", "\[ScriptL]"}]}], "}"}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7309039655024843`*^9, 3.730904011721693*^9}, {
  3.7309040884136677`*^9, 3.730904126643346*^9}, {3.732356314128107*^9, 
  3.732356341589293*^9}},ExpressionUUID->"69f0bb99-77d7-453b-9872-\
526b51156c04"],

Cell[CellGroupData[{

Cell[TextData[{
 "Case A: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],ExpressionUUID->
  "094305d9-3072-4956-a762-0e0160a55e77"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "90dbac70-2e6c-43e2-a554-914e264c3bb7"]
}], "Subsection",
 CellChangeTimes->{{3.729318443835555*^9, 3.72931846869864*^9}, 
   3.7293349367277403`*^9},ExpressionUUID->"24ba9d3f-6100-4853-86f8-\
0621d93ffbce"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 
  3.7293184955468273`*^9}},ExpressionUUID->"b8dcd127-58d5-42c8-b87d-\
ec7ea2bc52a4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tAEven", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b3", " ",
      "\[Eta]b2\[Eta]b3", " ", 
     SubscriptBox["\[ScriptCapitalA]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]2x12\[Eta]b1"}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]2x12\[Eta]b2"}]}], ")"}], 
     " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     SubscriptBox["\[ScriptCapitalA]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     SubscriptBox["\[ScriptCapitalA]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", "\[Theta]1sq", " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b3", " ",
      "\[Eta]b2\[Eta]b3", " ", "\[Theta]1sq", " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]2x12\[Eta]b1"}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]2x12\[Eta]b2"}]}], ")"}], 
     " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", "\[Theta]1sq", 
     " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", "\[Theta]1sq", " ", 
     "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "4"]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1\[Eta]2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b1", "**", "\[Theta]b1\[Eta]b2"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b2", "**", "\[Theta]b1\[Eta]b1"}]}], "-", 
       RowBox[{"\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]2x12\[Theta]b1"}]}], "-", 
       RowBox[{"\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]1x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "1"]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b2"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b2"}],
        "-", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}],
        "-", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
        "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b2"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b2"}],
        "+", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}],
        "+", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
        "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "3"]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b3"}]}], "-", 
       RowBox[{"\[Eta]1\[Eta]2", " ", "\[Eta]b2\[Eta]b3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "-", 
       RowBox[{"\[Eta]1\[Eta]2", " ", "\[Eta]b1\[Eta]b3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b2"}],
        "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b2"}],
        "-", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}],
        "-", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
        "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", "\[Theta]1x12\[Theta]b1", " ", 
     SubscriptBox["\[ScriptCapitalC]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[Eta]1\[Eta]3", " ", "\[Eta]2\[Eta]3", " ",
         "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b3", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
       RowBox[{
       "\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b2", 
        " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]3x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b2", 
        " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b3"}]}], "-", 
       RowBox[{
       "2", " ", "\[Eta]1\[Eta]2", " ", "\[Eta]b1\[Eta]b3", " ", 
        "\[Eta]b2\[Eta]b3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b3", " ", "\[Eta]b2\[Eta]b3", 
        " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b3", " ", "\[Eta]b1\[Eta]b3", 
        " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1\[Eta]2", " ", "\[Eta]b2\[Eta]b3", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b1", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]2", " ", "\[Eta]b1\[Eta]b3", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b2", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b3", "**", "\[Eta]1x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b3", "**", "\[Eta]2x12\[Theta]b1"}]}]}], 
      ")"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2",
         " ", 
        RowBox[{"\[Theta]1x12\[Eta]b3", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2x12\[Eta]b3", " ", 
        "\[Eta]b1\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]3x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "8"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243010790851*^9, 3.73124303058475*^9}, 
   3.732624699870755*^9, {3.732786430856202*^9, 
   3.732786432329616*^9}},ExpressionUUID->"cd2c9a82-0293-42d3-9eae-\
1f1277331a16"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 
  3.729318501195014*^9}},ExpressionUUID->"4f7c6d01-6d93-42fd-a1a9-\
618cabb4c0b5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"tAOdd", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b2"}], "-", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "-", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalA]", "2"]}], "-", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b2"}], "-", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "-", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", "\[Theta]1sq", " ", 
      "\[Theta]b1sq", " ", 
      SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b2"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]2", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", "\[Theta]1sq", " ", 
      "\[Theta]b1sq", " ", 
      SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "2"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
      "\[Eta]2\[Eta]3", " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "3"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b3", 
      " ", "\[Eta]b2\[Eta]b3", " ", 
      RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]2x12\[Eta]b1"}], "+", 
        RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]2x12\[Eta]b2"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b2", 
      " ", 
      RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
      SubscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
      "\[Eta]2\[Eta]3", " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b3", 
      " ", "\[Eta]b2\[Eta]b3", " ", "\[Theta]1x12\[Theta]b1", " ", 
      SubscriptBox["\[ScriptCapitalD]", "1"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "5"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]2x12\[Eta]b1"}], "+", 
        RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]2x12\[Eta]b2"}]}], ")"}], 
      " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
      "\[Theta]1x12\[Theta]b1", " ", 
      SubscriptBox["\[ScriptCapitalD]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
      "\[Eta]b1\[Eta]b2", " ", "\[Theta]1x12\[Theta]b1", " ", 
      SubscriptBox["\[ScriptCapitalD]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]b2\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
        RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]b1\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b2"}]}], "+", 
        RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]b2\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
        RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]b1\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
      " ", 
      SubscriptBox["\[ScriptCapitalE]", "1"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", "\[Theta]1x12\[Theta]b1", " ", 
      SubscriptBox["\[ScriptCapitalE]", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]2x12\[Eta]b2", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
        RowBox[{"\[Eta]2x12\[Eta]b1", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b2"}]}], "+", 
        RowBox[{"\[Eta]1x12\[Eta]b2", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
        RowBox[{"\[Eta]1x12\[Eta]b1", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
      " ", 
      SubscriptBox["\[ScriptCapitalE]", "3"]}], "+", 
     RowBox[{
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "3"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b1\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
         "\[Eta]b2\[Eta]b3"}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
         "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
      RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
      SubscriptBox["\[ScriptCapitalE]", "4"]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "\[Eta]2x12\[Eta]b3", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]3x12\[Eta]b2", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]3x12\[Eta]b1", " ", 
         "\[Eta]3x12\[Eta]b2", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b3"}]}], "-", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]3x12\[Eta]b2", " ", 
         RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "-", 
        RowBox[{
        "\[Eta]1x12\[Eta]b3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         "\[Eta]3x12\[Eta]b1", " ", 
         RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
      " ", 
      SubscriptBox["\[ScriptCapitalE]", "5"]}], "+", 
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["x12sq", 
       RowBox[{
        RowBox[{"-", "4"}], "-", 
        FractionBox["\[ScriptL]", "2"], "+", 
        FractionBox["\[CapitalDelta]", "2"]}]], " ", 
      SuperscriptBox["\[Eta]3x12\[Eta]b3", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         RowBox[{"\[Theta]1x12\[Eta]b1", "**", "\[Theta]b1\[Eta]b2"}]}], "+", 
        
        RowBox[{"\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         RowBox[{"\[Theta]1x12\[Eta]b1", "**", "\[Theta]b1\[Eta]b2"}]}], "+", 
        
        RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b3", " ", 
         RowBox[{"\[Theta]1x12\[Eta]b2", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
        
        RowBox[{"\[Eta]1x12\[Eta]b3", " ", "\[Eta]2\[Eta]3", " ", 
         RowBox[{"\[Theta]1x12\[Eta]b2", "**", "\[Theta]b1\[Eta]b1"}]}], "-", 
        
        RowBox[{"\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]2x12\[Theta]b1"}]}], "-", 
        RowBox[{"\[Eta]3x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]2x12\[Theta]b1"}]}], "-", 
        RowBox[{"\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]1x12\[Theta]b1"}]}], "-", 
        RowBox[{"\[Eta]3x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3", " ", 
         RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]1x12\[Theta]b1"}]}]}], 
       ")"}], " ", 
      SubscriptBox["\[ScriptCapitalE]", "6"]}]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.731243045555984*^9, 3.731243052678154*^9}, 
   3.732624718710947*^9, {3.732786457440048*^9, 
   3.732786457800994*^9}},ExpressionUUID->"e5358a5e-2866-42cd-a57e-\
0193c52d9471"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case B: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "2"}]}], TraditionalForm]],ExpressionUUID->
  "a6cd51f5-2ff9-490e-874d-8ea3bc298407"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "af97056a-6484-44c9-b4da-f99db79b5034"]
}], "Subsection",
 CellChangeTimes->{
  3.729332615786188*^9, {3.729333054560186*^9, 3.7293330552798967`*^9}, {
   3.729334939007018*^9, 
   3.729334939903524*^9}},ExpressionUUID->"27e1790e-a22a-409f-9b07-\
0e4499d8c703"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.729332632812757*^9, 
  3.729332633172521*^9}},ExpressionUUID->"6f7f70c1-77ce-40c1-8fa2-\
d235df7d9fff"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tBEven", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     
     SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
        "\[Eta]3x12\[Eta]b2"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b2"}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     SubscriptBox["\[ScriptCapitalA]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     "\[Theta]1sq", " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
        "\[Eta]3x12\[Eta]b2"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b2"}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", "\[Theta]1sq", 
     " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]3x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]1x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]2x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", "\[Eta]b1\[Eta]b2", " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b1", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1x12\[Eta]b2", "**", "\[Eta]3x12\[Theta]b1"}]}]}], 
      ")"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "6"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312430877712727`*^9, 3.73124310580444*^9}, {
  3.7326247380983686`*^9, 3.732624738244972*^9}, {3.732786497963682*^9, 
  3.73278649819119*^9}},ExpressionUUID->"9bb58474-e111-4aa7-9822-\
0a9a4b4b411e"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.729332642084775*^9, 
  3.729332642420848*^9}},ExpressionUUID->"9124f58a-2885-4ba5-8656-\
785e85df6aeb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tBOdd", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     SubscriptBox["\[ScriptCapitalA]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", "\[Theta]1sq", " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", "\[Theta]1sq", 
     " ", "\[Theta]b1sq", " ", 
     SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", "\[Eta]b1\[Eta]b3"}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", "\[Eta]b2\[Eta]b3"}]}], ")"}], " ", 
     
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2x12\[Eta]b2", " ", "\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]1x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]2x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]1x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]2x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]2x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
       RowBox[{"\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b2"}]}], "-", 
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]b1\[Eta]b1", "**", "\[Theta]1\[Eta]2"}]}], "-", 
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]b1\[Eta]b2", "**", "\[Theta]1\[Eta]2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "3"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]b2\[Eta]b3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
       RowBox[{"\[Eta]b1\[Eta]b3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]3x12\[Eta]b1", " ",
      "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Theta]b1\[Eta]b3"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Theta]b1\[Eta]b3"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b1"}], "+", 
       RowBox[{
       "\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
        "\[Eta]3x12\[Eta]b2"}], "+", 
       RowBox[{
       "\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        "\[Eta]3x12\[Eta]b2"}]}], ")"}], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]3x12\[Eta]b1", " ",
      "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]2x12\[Theta]b1"}], "+", 
       RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]1x12\[Theta]b1"}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "7"]}], "-", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]b1\[Eta]b1", "**", "\[Theta]1\[Eta]3"}]}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b2", " ", "\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]b1\[Eta]b1", "**", "\[Theta]1\[Eta]3"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", "\[Eta]2x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]b1\[Eta]b2", "**", "\[Theta]1\[Eta]3"}]}], "+", 
       RowBox[{"\[Eta]1x12\[Eta]b1", " ", "\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]b1\[Eta]b2", "**", "\[Theta]1\[Eta]3"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]3x12\[Theta]b1"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "9"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729332779545746*^9, 3.729332783069202*^9}, {
   3.729335629625045*^9, 3.7293356303531303`*^9}, {3.729405497547882*^9, 
   3.729405498098867*^9}, {3.7294061472059927`*^9, 3.729406159483474*^9}, {
   3.7294081141387978`*^9, 3.7294081169470053`*^9}, {3.7296019245674267`*^9, 
   3.729601943357512*^9}, 3.730120821026544*^9, {3.731241095253799*^9, 
   3.73124109922821*^9}, {3.73124312833906*^9, 3.731243137662023*^9}, 
   3.7326247565532618`*^9, {3.732786519052763*^9, 
   3.7327865193355*^9}},ExpressionUUID->"51c0e607-d717-434d-942f-\
022afcedd9fd"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case C: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "4"}]}], TraditionalForm]],ExpressionUUID->
  "d17e66a0-d4c5-4951-8935-f8361f7a20f8"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "1866c205-d07f-46ce-a7eb-ded8a1de35ac"]
}], "Subsection",
 CellChangeTimes->{{3.729333021751898*^9, 3.729333057528479*^9}, 
   3.729334942455344*^9},ExpressionUUID->"1e2dc620-5a36-42ef-be6b-\
0db44b58e0c2"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.729333038824177*^9, 
  3.729333039160165*^9}},ExpressionUUID->"a5abd1c4-e40c-4254-a3a1-\
c9417b35434f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tCEven", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[ScriptCapitalA]", " ", 
     "\[Eta]1\[Eta]3", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b1", " ", 
     "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[ScriptCapitalB]", " ", 
     "\[Eta]1\[Eta]3", " ", "\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b1", " ", 
     "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", "\[Theta]1sq", 
     " ", "\[Theta]b1sq"}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]2", " ", 
     "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]3x12\[Theta]b1"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     "\[Eta]b1\[Eta]b2", " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]3x12\[Theta]b1"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "2"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312431541227303`*^9, 3.731243160795044*^9}, {
  3.732365765978327*^9, 3.732365769562303*^9}, {3.7327865379663267`*^9, 
  3.732786538726268*^9}},ExpressionUUID->"4f7a1e1f-4811-4c01-ac5d-\
ff109df59be6"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.729333044959483*^9, 
  3.72933304527969*^9}},ExpressionUUID->"9ca54368-1cea-4e9a-8b4c-\
067653fdb90c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tCOdd", "=", 
   RowBox[{
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]3x12\[Eta]b2", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b1"}]}], "+", 
       RowBox[{"\[Eta]3x12\[Eta]b1", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b2"}]}]}], ")"}], 
     " ", 
     SubscriptBox["\[ScriptCapitalC]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]3x12\[Eta]b1", " ",
      "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]1", "**", "\[Eta]3x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]2", "**", "\[Eta]3x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]3x12\[Eta]b1", " ",
      "\[Eta]3x12\[Eta]b2", " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", "\[ScriptL]"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Eta]2\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]1x12\[Theta]b1"}]}], "+", 
       RowBox[{"\[Eta]1\[Eta]3", " ", 
        RowBox[{"\[Theta]1\[Eta]3", "**", "\[Eta]2x12\[Theta]b1"}]}]}], ")"}],
      " ", 
     SubscriptBox["\[ScriptCapitalC]", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["x12sq", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       FractionBox["\[ScriptL]", "2"], "+", 
       FractionBox["\[CapitalDelta]", "2"]}]], " ", "\[Eta]1\[Eta]3", " ", 
     "\[Eta]2\[Eta]3", " ", "\[Eta]3x12\[Eta]b1", " ", "\[Eta]3x12\[Eta]b2", 
     " ", 
     SuperscriptBox["\[Eta]3x12\[Eta]b3", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "\[ScriptL]"}]], " ", 
     RowBox[{"\[Theta]1\[Eta]3", "**", "\[Theta]b1\[Eta]b3"}], " ", 
     SubscriptBox["\[ScriptCapitalC]", "4"]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312431716824102`*^9, 
  3.731243176339126*^9}},ExpressionUUID->"715d474f-513d-4a60-8a8c-\
15d94ccf3810"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case D - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", "1"}]}], TraditionalForm]],
  FontWeight->"Plain",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "ef269277-a0cc-4867-9643-cadfaf3c65c6"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "+", "1"}]}], TraditionalForm]],
  FontWeight->"Plain",
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "fca7cf1b-4a55-4e97-9782-b0a5b3635310"]
}], "Subsection",
 CellChangeTimes->{{3.711779191864049*^9, 3.711779267456132*^9}, {
   3.711779361560627*^9, 3.711779397861305*^9}, {3.7117798671372547`*^9, 
   3.7117798732076607`*^9}, {3.7118688630609426`*^9, 3.71186887805254*^9}, 
   3.711877995552925*^9, {3.712318501284788*^9, 3.7123185021163883`*^9}, {
   3.722604125520739*^9, 3.722604136944539*^9}, {3.722604329477956*^9, 
   3.722604337151204*^9}, {3.7293350152951736`*^9, 3.7293350361431847`*^9}, {
   3.7293350743898163`*^9, 
   3.729335075693514*^9}},ExpressionUUID->"647002b8-0838-4171-9b41-\
c9955158a3ba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tDEven", "=", 
   RowBox[{"ttDEven", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tDOdd", "=", 
   RowBox[{"ttDOdd", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tDEvenMinus", "=", 
   RowBox[{"ttDEvenMinus", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tDOddMinus", "=", 
   RowBox[{"ttDOddMinus", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336699847734*^9}, {3.729340777780706*^9, 
  3.7293407802285223`*^9}},ExpressionUUID->"1911ab7e-3954-4573-bdcf-\
398896b33895"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case E - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", "3"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "4cfeba37-eff4-4335-95a5-a7d4e1c8edf8"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "+", "1"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "aab6c057-f737-442c-bd8f-c6002b140997"]
}], "Subsection",
 CellChangeTimes->{{3.729333392515456*^9, 3.7293333965310163`*^9}, {
  3.7293335237296877`*^9, 3.729333528870583*^9}, {3.729335019678399*^9, 
  3.72933504309543*^9}, {3.7293350777980127`*^9, 
  3.7293350786138067`*^9}},ExpressionUUID->"01beaa75-2bb5-4b15-b2dc-\
2a310c0cb0b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tEEven", "=", 
   RowBox[{"ttEEven", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tEOdd", "=", 
   RowBox[{"ttEOdd", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tEEvenMinus", "=", 
   RowBox[{"ttEEvenMinus", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tEOddMinus", "=", 
   RowBox[{"ttEOddMinus", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336699847734*^9}, {3.729336757831604*^9, 
  3.729336774687333*^9}, {3.729340773855267*^9, 
  3.729340775604651*^9}},ExpressionUUID->"e96574b7-fd68-4703-9766-\
b2100df39475"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case F - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", "5"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "0caaebb8-118e-428d-bb88-3171411da68f"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "+", "1"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "d831224b-9981-492b-864c-862b73c42c42"]
}], "Subsection",
 CellChangeTimes->{{3.729333392515456*^9, 3.7293333965310163`*^9}, {
  3.7293335237296877`*^9, 3.729333528870583*^9}, {3.729335019678399*^9, 
  3.72933504309543*^9}, {3.7293350777980127`*^9, 3.7293350786138067`*^9}, {
  3.7293351302618303`*^9, 
  3.729335137228676*^9}},ExpressionUUID->"9cd42236-d628-4dac-920a-\
53ef84635668"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tFEven", "=", 
   RowBox[{"ttFEven", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tFOdd", "=", 
   RowBox[{"ttFOdd", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tFEvenMinus", "=", 
   RowBox[{"ttFEvenMinus", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tFOddMinus", "=", 
   RowBox[{"ttFOddMinus", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336699847734*^9}, {3.7293367775510387`*^9, 
  3.729336791495417*^9}, {3.729340769492382*^9, 
  3.729340771259831*^9}},ExpressionUUID->"ad01d75b-d5f7-4375-87d1-\
41af35879939"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case A2 - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "dfd7f0b8-f8f0-42f9-aac3-e1126a35fced"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "+", "2"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "3b7cd0b7-a4e4-4921-b616-21518bf2cd9d"]
}], "Subsection",
 CellChangeTimes->{{3.711779191864049*^9, 3.7117792246089087`*^9}, {
   3.7117793481686163`*^9, 3.7117793999655857`*^9}, {3.7117798572723846`*^9, 
   3.711779858882525*^9}, {3.711868846812942*^9, 3.711868859580659*^9}, 
   3.7118779948813667`*^9, {3.7226041227367363`*^9, 3.722604139272525*^9}, {
   3.7293350557422657`*^9, 3.729335056022168*^9}, {3.729336514595482*^9, 
   3.729336514843286*^9}},ExpressionUUID->"0dc71c9d-2e0e-4729-9ef2-\
21241f5a5f8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tA2Even", "=", 
   RowBox[{"ttA2Even", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tA2Odd", "=", 
   RowBox[{"ttA2Odd", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336727351225*^9}, {3.729336793559396*^9, 
  3.729336803345819*^9}, {3.7293407662209044`*^9, 
  3.729340766869256*^9}},ExpressionUUID->"1d34796b-45e7-48f9-a76a-\
8984fc301987"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case B2 - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", "2"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "a6ba2005-8539-4f67-8eb3-c5473f117a91"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     OverscriptBox["a", "_"], " ", "+", "2"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "f4fad117-5aff-4347-b292-3602c983b3a9"]
}], "Subsection",
 CellChangeTimes->{{3.711779191864049*^9, 3.7117792246089087`*^9}, {
   3.7117793481686163`*^9, 3.7117793999655857`*^9}, {3.7117798572723846`*^9, 
   3.711779858882525*^9}, {3.711868846812942*^9, 3.711868859580659*^9}, 
   3.7118779948813667`*^9, {3.7226041227367363`*^9, 3.722604139272525*^9}, {
   3.7293350557422657`*^9, 3.729335056022168*^9}, {3.729335216876169*^9, 
   3.7293352282208157`*^9}, {3.7293365165794077`*^9, 
   3.729336516891157*^9}},ExpressionUUID->"ee1ed8e0-0b32-4ecb-845d-\
ee6bc4315a5c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tB2Even", "=", 
   RowBox[{"ttB2Even", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tB2Odd", "=", 
   RowBox[{"ttB2Odd", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tB2EvenMinus", "=", 
   RowBox[{"ttB2EvenMinus", "/.", "other3pf"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tB2OddMinus", "=", 
   RowBox[{"ttB2OddMinus", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336699847734*^9}, {3.7293368072788057`*^9, 
  3.7293368261607027`*^9}, {3.7293407553973637`*^9, 
  3.72934075800373*^9}},ExpressionUUID->"8d983443-0956-4408-8950-\
3dbf089b6c6e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Case C2 - ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "\[PlusMinus]", "4"}]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "e39e9eba-bbe6-4501-bc58-867b75310738"],
 StyleBox[" and ",
  FontColor->RGBColor[0.5, 0, 0.5]],
 Cell[BoxData[
  FormBox[
   RowBox[{
    StyleBox[" ",
     FontColor->RGBColor[0.5, 0, 0.5]], 
    FormBox[
     RowBox[{"a", "=", 
      RowBox[{
       OverscriptBox["a", "_"], " ", "+", "2"}]}],
     TraditionalForm]}], TraditionalForm]],
  FontColor->RGBColor[0.5, 0, 0.5],ExpressionUUID->
  "71790747-678e-4a06-b55f-77c11a77472a"]
}], "Subsection",
 CellChangeTimes->{{3.711779191864049*^9, 3.7117792246089087`*^9}, {
   3.7117793481686163`*^9, 3.7117793999655857`*^9}, {3.7117798572723846`*^9, 
   3.711779858882525*^9}, {3.711868846812942*^9, 3.711868859580659*^9}, 
   3.7118779948813667`*^9, {3.7226041227367363`*^9, 3.722604139272525*^9}, {
   3.729333666912199*^9, 3.729333685481188*^9}, {3.7293350915659*^9, 
   3.729335114982411*^9}, {3.729335172768937*^9, 3.729335172769011*^9}, {
   3.729336519586597*^9, 
   3.729336519939458*^9}},ExpressionUUID->"adf5aed9-81e7-420e-994a-\
79b331533837"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"tC2Even", "=", 
   RowBox[{"ttC2Even", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tC2Odd", "=", 
   RowBox[{"ttC2Odd", "/.", "other3pf"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tC2EvenMinus", "=", 
   RowBox[{"ttC2EvenMinus", "/.", "other3pf"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tC2OddMinus", "=", 
   RowBox[{"ttC2OddMinus", "/.", "other3pf"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.729336583661532*^9, 3.729336606257698*^9}, {
  3.7293366735851097`*^9, 3.729336699847734*^9}, {3.729336828479199*^9, 
  3.729336845334239*^9}, {3.729340761012536*^9, 
  3.729340762975766*^9}},ExpressionUUID->"4e60159d-aec3-4472-9370-\
baac38e00729"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Ward identities from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[ScriptCapitalD]", "\[Alpha]"], 
    SubscriptBox["\[ScriptCapitalJ]", 
     RowBox[{"\[Alpha]", 
      OverscriptBox["\[Alpha]", "."]}]]}], TraditionalForm]],ExpressionUUID->
  "9f19c459-95ad-47c1-b2b7-ecd2eced45fb"]
}], "Section",
 CellChangeTimes->{{3.7293180642729683`*^9, 3.729318103051675*^9}, {
  3.7336647827363234`*^9, 
  3.733664785014723*^9}},ExpressionUUID->"c3fc6702-1437-4294-b0af-\
22130a1c5f2e"],

Cell[TextData[{
 "In this sections we write the linear relations between the coefficients of \
the tensor structures following from the conservation of the supersymmetric \
current multiplet, i.e. ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["D", "\[Alpha]"], 
     SubscriptBox["\[ScriptCapitalJ]", 
      RowBox[{"\[Alpha]", 
       OverscriptBox["\[Alpha]", "."]}]]}], "=", " ", "0"}], 
   TraditionalForm]],ExpressionUUID->"fa084e52-1b4a-4b95-8964-455badd2b10a"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox[
      OverscriptBox["D", "_"], 
      OverscriptBox["\[Alpha]", "."]], 
     SubscriptBox["\[ScriptCapitalJ]", 
      RowBox[{"\[Alpha]", 
       OverscriptBox["\[Alpha]", "."]}]]}], "=", " ", "0", " "}], 
   TraditionalForm]],ExpressionUUID->"82363732-07a8-46e4-acea-199dad546100"],
 "."
}], "Text",
 CellChangeTimes->{{3.732338871362959*^9, 3.732338955386907*^9}, {
  3.73233903328924*^9, 3.732339072024472*^9}, {3.733641882911557*^9, 
  3.733641885346293*^9}},ExpressionUUID->"2ef4585f-f5ec-4b3a-b410-\
be38cc1b892c"],

Cell[CellGroupData[{

Cell[TextData[{
 "Case A: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],ExpressionUUID->
  "256dca10-f143-4719-8560-c6976cf344b8"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "98a78e66-d3a9-4804-8a67-e1d6683910ce"]
}], "Subsection",
 CellChangeTimes->{{3.729318443835555*^9, 3.72931846869864*^9}, 
   3.729341135127882*^9},ExpressionUUID->"b5665f7c-e34f-4804-8869-\
ddb163a56d60"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 
  3.7293184955468273`*^9}},ExpressionUUID->"69262926-518f-4f84-8db1-\
dcbd15e37959"],

Cell[TextData[{
 "This expression is valid for generic ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],ExpressionUUID->
  "16e7cc52-22dc-4356-9d14-89c5a6fb1d51"],
 " and ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],ExpressionUUID->
  "18f50f67-5446-4385-abe4-45dcf3c5fad7"],
 " satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", ">", " ", 
    RowBox[{"\[ScriptL]", " ", "+", " ", "2"}]}], TraditionalForm]],
  ExpressionUUID->"48c7c312-4dfc-48d6-bcc3-d89041f079fe"]
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 
  3.732630166469132*^9}},ExpressionUUID->"da9d998a-4884-47bb-80fd-\
7dbe01f83137"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIAEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "3"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"2", " ", "\[ScriptL]"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"], "+", 
         RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"2", " ", "\[ScriptL]"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"], "+", 
         RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", "\[ScriptL]", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"2", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "+", 
          RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "48"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"24", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "3"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "-", 
           RowBox[{"5", " ", "\[ScriptL]"}], "-", 
           RowBox[{"5", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", "\[ScriptL]", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"2", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "+", 
          RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]",
           " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"2", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "+", 
          RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"2", " ", "\[ScriptL]"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"], "+", 
         RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "5"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]",
           " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "12"}], "+", 
          RowBox[{"2", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "+", 
          RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "12"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "6"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "7"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "8"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7312432573216047`*^9, 3.731243261634549*^9}, 
   3.732629559901922*^9, {3.732630125431766*^9, 3.7326301387594967`*^9}, 
   3.73278727496229*^9},ExpressionUUID->"2ed10fd9-7d2d-45d4-b90d-\
24a53ecd9943"],

Cell[TextData[{
 "This expression is valid for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", "=", " ", "2"}], TraditionalForm]],
  ExpressionUUID->"a0be897d-0e22-4b55-b1bf-bda8cd69c438"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", " ", "=", " ", "0"}], TraditionalForm]],
  ExpressionUUID->"8e8a6783-8edf-45b0-a521-3b3ab4d547c7"],
 "."
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 3.732630188459605*^9}, {
  3.732630358273711*^9, 3.732630360602396*^9}, {3.732631939013994*^9, 
  3.732631969445548*^9}, {3.732782752954113*^9, 
  3.732782753114097*^9}},ExpressionUUID->"a1486eee-e069-494f-88ba-\
9b3d3fffec6e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIAEvenU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "6"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "7"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "8"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7326295694285603`*^9, 3.7326295774681387`*^9}, 
   3.732629747600874*^9, {3.732630100373694*^9, 3.732630119493034*^9}, 
   3.7326315402615*^9, 3.732631572604006*^9, 3.73263175207871*^9, {
   3.7326317829375267`*^9, 3.732631797162182*^9}, {3.732782785996249*^9, 
   3.732782786386422*^9}, {3.7327873098238564`*^9, 
   3.732787310101591*^9}},ExpressionUUID->"41d3949b-c585-4ece-8b50-\
00d1d36a1378"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.729332655348312*^9, 
  3.729332655716618*^9}},ExpressionUUID->"cf78bd05-f299-42c4-afe1-\
d62f5dbfe349"],

Cell[TextData[{
 "This expression is valid for generic ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],ExpressionUUID->
  "63ec79e3-6dce-492a-a844-bceb6a9578d1"],
 " and ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],ExpressionUUID->
  "a30192d4-431c-4fe7-8b2b-7f3f009f47b7"],
 " satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", ">", " ", 
    RowBox[{"\[ScriptL]", " ", "+", " ", "2"}]}], TraditionalForm]],
  ExpressionUUID->"73d42333-0061-4b85-98da-7873c7943ee3"]
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 
  3.732630166469132*^9}},ExpressionUUID->"efcb079a-06cd-486c-b9f8-\
d5d8dafb4981"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIAOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
            RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "24"}], "+", 
          RowBox[{"6", " ", "\[ScriptL]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalD]", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{"24", "-", 
          RowBox[{"6", " ", "\[ScriptL]"}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "-", 
          RowBox[{"20", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"8", " ", "\[ScriptL]"}], "-", 
           SuperscriptBox["\[ScriptL]", "2"], "-", 
           RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"6", " ", "\[ScriptL]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "-", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalD]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "24"}], "+", 
          RowBox[{"6", " ", "\[ScriptL]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[ScriptL]", "2"]}], "+", 
          RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalD]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "1"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"10", " ", "\[ScriptL]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "-", 
           RowBox[{"24", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"9", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"6", " ", "\[ScriptL]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "2"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"10", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"6", " ", "\[ScriptL]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "3"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "24"}], "+", 
         RowBox[{"6", " ", "\[ScriptL]"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "+", 
         RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"2", " ", "\[ScriptL]"}], "-", 
           SuperscriptBox["\[ScriptL]", "2"], "-", 
           RowBox[{"16", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"24", "-", 
         RowBox[{"6", " ", "\[ScriptL]"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[ScriptL]", "2"]}], "-", 
         RowBox[{"20", " ", "\[CapitalDelta]"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"8", " ", "\[ScriptL]"}], "-", 
           SuperscriptBox["\[ScriptL]", "2"], "-", 
           RowBox[{"22", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"24", "-", 
           RowBox[{"6", " ", "\[ScriptL]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "-", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "6"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.731243286486404*^9, 3.731243286711*^9}, 
   3.732629593586257*^9, 3.732630322826783*^9, {3.732787337008059*^9, 
   3.732787337391994*^9}},ExpressionUUID->"a8fc024b-9219-45c4-971a-\
3f026b9b68f1"],

Cell[TextData[{
 "This expression is valid for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", "=", " ", "3"}], TraditionalForm]],
  ExpressionUUID->"0c0a46de-9407-4445-839c-61e00d5de6ed"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[ScriptL]", " ", "=", " ", "1"}], TraditionalForm]],
  ExpressionUUID->"2208133f-6324-4de1-9317-25a520720d5f"],
 "."
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 3.732630188459605*^9}, {
  3.7326303475340347`*^9, 
  3.732630355842738*^9}},ExpressionUUID->"d9fe0aef-db9d-4151-91f7-\
8ec263d2610d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIAOddU", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      SubscriptBox["\[ScriptCapitalD]", "2"]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalD]", "1"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalD]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalD]", "2"], "3"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
       SubscriptBox["\[ScriptCapitalD]", "2"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "3"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalD]", "2"]}], "3"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "4"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "5"], "\[Rule]", "0"}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalE]", "6"], "\[Rule]", "0"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7326303291701736`*^9, 3.732630333562549*^9}, {
  3.7327873571112337`*^9, 
  3.732787357397558*^9}},ExpressionUUID->"2937ec4a-b2fa-4676-bb96-\
93ee3ca0a7e7"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case B: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "2"}]}], TraditionalForm]],ExpressionUUID->
  "240dc45e-c885-4e16-9b16-5b9103fb3ed4"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "=", " ", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "e93f6ddb-e436-438a-bd39-40825f357ed9"]
}], "Subsection",
 CellChangeTimes->{{3.7293328564898863`*^9, 3.729332877243012*^9}, 
   3.729341138335506*^9},ExpressionUUID->"3e05e89a-1eeb-4035-803a-\
b65b7896e025"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.7293328922176847`*^9, 
  3.729332894472666*^9}},ExpressionUUID->"d398cf61-4696-4f50-88f4-\
fa778e0415d0"],

Cell[TextData[{
 "This expression is valid for generic ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],ExpressionUUID->
  "563ba6fb-c614-430d-b1e3-76d111eff0d6"],
 " and ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],ExpressionUUID->
  "d81503b2-f996-4cfe-8288-7d7a8ca6414e"],
 " satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", "\[GreaterEqual]", "  ", 
    RowBox[{"\[ScriptL]", " ", "+", " ", "4"}]}], TraditionalForm]],
  ExpressionUUID->"544df401-63cb-48f4-a9ec-5419ac088e51"]
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 3.732630166469132*^9}, {
  3.732630532879939*^9, 
  3.732630539616407*^9}},ExpressionUUID->"5ce3914f-0e8c-4abd-97c9-\
3187886a89cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIBEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "4"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
         ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
         ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{"16", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
         ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "6"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "-", "\[ScriptL]", "+", 
          RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "5"], "\[Rule]", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "\[ScriptL]", "+", 
          RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "6"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243300081176*^9, 3.731243309312561*^9}, 
   3.7326304107361593`*^9, {3.7327873851853867`*^9, 
   3.732787385437858*^9}},ExpressionUUID->"1a66a886-4ff8-481d-b507-\
9625e4edd1f5"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.7293329031932507`*^9, 
  3.7293329035701303`*^9}},ExpressionUUID->"73bda447-89ab-4d2e-ad33-\
9eb35bb2d611"],

Cell[TextData[{
 "This expression is valid for generic ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]", TraditionalForm]],ExpressionUUID->
  "76e666a9-6729-4e40-be21-7cb8db4a18a5"],
 " and ",
 Cell[BoxData[
  FormBox["\[ScriptL]", TraditionalForm]],ExpressionUUID->
  "d56ba151-4d34-40b0-87e7-2e9999a84ef4"],
 " satisfying ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", " ", "\[GreaterEqual]", "  ", 
    RowBox[{"\[ScriptL]", " ", "+", " ", "4"}]}], TraditionalForm]],
  ExpressionUUID->"8ab8018e-7475-4890-9727-baadfd0b8ab1"]
}], "Text",
 CellChangeTimes->{{3.732630143116255*^9, 3.732630166469132*^9}, {
  3.732630532879939*^9, 
  3.732630539616407*^9}},ExpressionUUID->"544225c8-add2-4421-94fe-\
20c6908db0f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WIBOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalA]", "2"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}]]}]}],
      ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "1"], "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalB]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"4", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"], "+", 
            RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"4", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"], "-", 
            RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "20"}], "+", 
            RowBox[{"4", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"], "+", 
            RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "40"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"30", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "5"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[ScriptL]", "+", 
           RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "6"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "20"}], "+", 
          RowBox[{"4", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "+", 
          RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
          RowBox[{"5", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "10"}], "+", "\[ScriptL]", "+", 
           RowBox[{"5", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "7"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"12", "-", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "-", 
           RowBox[{"12", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "8"], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "20"}], "+", 
         RowBox[{"4", " ", "\[ScriptL]"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"], "+", 
         RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[CapitalDelta]", "2"]}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "20"}], "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"20", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"5", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "9"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7312433185453453`*^9, 3.731243334890018*^9}, 
   3.732630553229973*^9, {3.732787404223948*^9, 
   3.732787404473604*^9}},ExpressionUUID->"3c110b7d-58ea-4659-b66f-\
1eadd291761e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case C: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "4"}]}], TraditionalForm]],ExpressionUUID->
  "e6d9e12c-2b84-4faa-afa2-814f341cda3e"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "=", " ", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "d3c0f858-c419-4261-b091-03607be6cbb6"]
}], "Subsection",
 CellChangeTimes->{{3.7293328564898863`*^9, 3.729332877243012*^9}, {
   3.7293330652872133`*^9, 3.729333065511546*^9}, 3.7293411402477083`*^9, {
   3.731307905732424*^9, 
   3.731307905732514*^9}},ExpressionUUID->"1528bee3-e61e-4840-a68e-\
415ef16cccf6"],

Cell[CellGroupData[{

Cell["Even", "Subsubsection",
 CellChangeTimes->{{3.7293328922176847`*^9, 
  3.729332894472666*^9}},ExpressionUUID->"a319e514-5757-445b-af77-\
a0aa6eeaf783"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WICEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[ScriptCapitalB]", "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", "\[ScriptCapitalA]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
       
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[ScriptCapitalA]", " ", 
       RowBox[{"(", 
        RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}]}], 
     ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalA]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312433550540752`*^9, 3.731243361432457*^9}, {
  3.7323657933541937`*^9, 3.7323657961134377`*^9}, {3.732787429102344*^9, 
  3.732787429428226*^9}},ExpressionUUID->"1d73856f-e479-421d-9a0e-\
bb04937e5899"]
}, Closed]],

Cell[CellGroupData[{

Cell["Odd", "Subsubsection",
 CellChangeTimes->{{3.7293329031932507`*^9, 
  3.7293329035701303`*^9}},ExpressionUUID->"a6df2c9d-cab4-4ca1-8cc0-\
633e1252e93f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WICOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "2"], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalC]", "1"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]]}],
      ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "3"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}]}]]}]}], ",", 
     RowBox[{
      SubscriptBox["\[ScriptCapitalC]", "4"], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           FractionBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"4", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}]]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243372344462*^9, 
  3.731243377648554*^9}},ExpressionUUID->"ea4abcd3-c1bb-483b-9d9c-\
b02ee157d1b0"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Other 3 point functions",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Subsection",
 CellChangeTimes->{{3.729333392515456*^9, 
  3.7293333965310163`*^9}},ExpressionUUID->"d9faf949-5276-4ee1-9f8f-\
6b8a61c3ceea"],

Cell["\<\
For the remaining three point function, conservation at points 1 and 2 puts \
all structures to zero.\
\>", "Text",
 CellChangeTimes->{{3.72933340457933*^9, 
  3.729333425275218*^9}},ExpressionUUID->"195a905a-b911-4053-8022-\
f0f386a1cdc1"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Ward identities from  ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["D", 
     SubscriptBox["\[Gamma]", "1"]], 
    SubscriptBox["\[ScriptCapitalO]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         SubscriptBox["\[Gamma]", "1"], "..."}], 
        SubscriptBox["\[Gamma]", "j"], 
        SubscriptBox[
         OverscriptBox["\[Gamma]", "."], "1"]}], "..."}], 
      SubscriptBox[
       OverscriptBox["\[Gamma]", "."], 
       OverscriptBox["j", "_"]]}]]}], TraditionalForm]],ExpressionUUID->
  "d09496f1-5972-4dfb-b125-a7ae17b290b6"]
}], "Section",
 CellChangeTimes->{{3.729318112896111*^9, 3.729318193336012*^9}, 
   3.7293463712878*^9},ExpressionUUID->"25850936-54c1-434c-8738-90258def4165"],

Cell[TextData[{
 "In this section we write the extra conditions, on top of the Ward \
identities of the previous section, arising from ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SuperscriptBox["D", 
      SubscriptBox["\[Gamma]", "1"]], 
     SubscriptBox["\[ScriptCapitalO]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Gamma]", "1"], "..."}], 
         SubscriptBox["\[Gamma]", "j"], 
         SubscriptBox[
          OverscriptBox["\[Gamma]", "."], "1"]}], "..."}], 
       SubscriptBox[
        OverscriptBox["\[Gamma]", "."], 
        OverscriptBox["j", "_"]]}]]}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"90fa6676-6cdd-4247-b30f-0de888030711"],
 " at the unitarity bound."
}], "Text",
 CellChangeTimes->{{3.7293413480527487`*^9, 3.729341436304225*^9}, 
   3.729341468810935*^9},ExpressionUUID->"acd5c490-5f3a-45d3-bbc5-\
ba0926a67b20"],

Cell["\<\
The cases not written do not give additional constraints. I.e. the \
three-point function is already conserved at the third point when the Ward \
identities of the previous section are imposed.\
\>", "Text",
 CellChangeTimes->{{3.7293414534592533`*^9, 3.729341502827335*^9}, {
  3.730902877336591*^9, 3.7309028856838217`*^9}, {3.730904321323064*^9, 
  3.730904322883503*^9}},ExpressionUUID->"241788de-5ebf-4b08-8d40-\
43e15f7a839d"],

Cell[CellGroupData[{

Cell[TextData[{
 "Case B: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "2"}]}], TraditionalForm]],ExpressionUUID->
  "c8314ebb-acbc-44eb-92db-ae46b4d44a75"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "=", " ", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "dbd37470-e73f-4c87-a82d-7d227a35c234"]
}], "Subsection",
 CellChangeTimes->{{3.7293328564898863`*^9, 3.729332877243012*^9}, 
   3.729341162991357*^9},ExpressionUUID->"c9b6b14b-a481-44d6-94e7-\
cd7ef7f6ca2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitarityBoundB", "=", 
   RowBox[{"\[ScriptL]", "+", "4"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729341256556491*^9, 3.729341272926413*^9}, {
  3.7293415987219687`*^9, 
  3.7293416007540283`*^9}},ExpressionUUID->"a086fb9c-3da9-41f1-b275-\
ef038cfe4782"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Cons3rdPointBOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"5", "+", "\[ScriptL]"}], ")"}]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "4"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
        ")"}], " ", 
       SuperscriptBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], "\[Prime]",
        MultilineFunction->None]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.730123053415313*^9, 3.730123057205855*^9}, {
   3.731242051280787*^9, 3.731242056104751*^9}, {3.73124279774374*^9, 
   3.7312428474798603`*^9}, {3.731243405000448*^9, 3.73124341987259*^9}, 
   3.731243460951576*^9, {3.732631999726115*^9, 3.732632003477702*^9}, {
   3.732632190779346*^9, 3.732632194482853*^9}, {3.7326324097187023`*^9, 
   3.7326324178561897`*^9}, {3.732787615260292*^9, 
   3.732787615442211*^9}},ExpressionUUID->"f5463402-28af-436c-bea0-\
93fdfab15061"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case C: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "4"}]}], TraditionalForm]],ExpressionUUID->
  "a5a74220-d791-4531-a69e-df3836cf9fdb"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", " ", "=", " ", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "a376dce6-49a7-466d-8d3f-a65eff4b3b34"]
}], "Subsection",
 CellChangeTimes->{{3.7293328564898863`*^9, 3.729332877243012*^9}, {
   3.7293330652872133`*^9, 3.729333065511546*^9}, 3.7293411648959208`*^9, {
   3.7313079028849983`*^9, 
   3.731307902885079*^9}},ExpressionUUID->"8a652710-38dc-498d-badf-\
d1f62a64428f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"UnitarityBoundC", "=", 
   RowBox[{"\[ScriptL]", "+", "6"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729341256556491*^9, 3.729341291078017*^9}, {
  3.7293416150020123`*^9, 
  3.729341615425799*^9}},ExpressionUUID->"664103c9-3abc-41f2-afee-\
01ff639403d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Cons3rdPointCEven", "=", 
   RowBox[{"{", 
    RowBox[{"\[ScriptCapitalA]", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "UnitarityBoundC"}], ")"}], " ", 
      SuperscriptBox["\[ScriptCapitalA]", "\[Prime]",
       MultilineFunction->None]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cons3rdPointCOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[ScriptCapitalC]", "1"], "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "-", "UnitarityBoundC"}], ")"}], " ", 
      SuperscriptBox[
       SubscriptBox["\[ScriptCapitalC]", "1"], "\[Prime]",
       MultilineFunction->None]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.731243436585761*^9, 3.731243531671041*^9}, {
  3.732365878952774*^9, 
  3.7323658816166286`*^9}},ExpressionUUID->"4107b6a0-e767-42c3-8635-\
b3dbb8ab5776"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Expansion in non-SUSY 3pf", "Section",
 CellChangeTimes->{{3.7293180302328176`*^9, 
  3.729318046232738*^9}},ExpressionUUID->"9e5f9568-01a4-4992-b82f-\
3bec01bf1b38"],

Cell[TextData[{
 "In this section we summarize the expansion in ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Theta]", "3"], ",", 
    SubscriptBox[
     OverscriptBox["\[Theta]", "_"], "3"]}], TraditionalForm]],
  ExpressionUUID->"e4798ef2-dbb4-427b-ac26-37bf4d01b0e5"],
 " of the three-point functions for cases A,B and C."
}], "Text",
 CellChangeTimes->{{3.732339752615754*^9, 
  3.7323399851571083`*^9}},ExpressionUUID->"ada6650b-45b0-4821-87f8-\
2f151984ce78"],

Cell[TextData[{
 "The lowest order corresponds to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"J", " ", "J", " ", "O"}], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"d723290d-ca2f-450f-af8c-a1ee378de523"],
 ", order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "afcfb21f-7dd3-4620-8a0f-3e6415282c2c"],
 " corresponds to the four three-point functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"J", " ", "J", " ", 
     RowBox[{"(", 
      RowBox[{"Q", 
       OverscriptBox["Q", "_"], "O"}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"28bd4911-d572-4ce4-9781-cf6208a5470a"],
 "\[RightAngleBracket] and finally order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"45d9aacf-24ba-4b82-bdf2-c8b515abe0a1"],
 " corresponds to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{"J", " ", "J", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["Q", "2"], 
       SuperscriptBox[
        OverscriptBox["Q", "_"], "2"], "O"}], ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"da5cffa2-3e59-41fd-9063-18ee09b7464c"],
 "\[RightAngleBracket]."
}], "Text",
 CellChangeTimes->{{3.732339991246572*^9, 
  3.732339994068801*^9}},ExpressionUUID->"8f748b9a-d621-4229-b5da-\
123f0e29c890"],

Cell[TextData[{
 "The notation follows the paper (execute the formulas to see the output \
format of \[Lambda][..][..] and \[Lambda]h[..][..]). Any coefficient that is \
absent from any particular list is understood to be zero by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["z", "1"], "\[LeftRightArrow]", "  ", 
    SubscriptBox["z", "2"]}], TraditionalForm]],ExpressionUUID->
  "fbc0fa79-66dc-40cd-b1e3-8c2c1bbced5e"],
 " permutation symmetry."
}], "Text",
 CellChangeTimes->{{3.733478518126869*^9, 3.733478612413883*^9}, {
  3.733478650925453*^9, 
  3.733478716244419*^9}},ExpressionUUID->"e2a18a22-fd3d-46d5-b0db-\
ed0bf700ce10"],

Cell[CellGroupData[{

Cell[TextData[{
 "Case A Even: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],ExpressionUUID->
  "57e6f65f-4efa-4fd5-b2e7-e0662143d812"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "31aa96c3-94a2-4039-900a-b4e27637dab7"]
}], "Subsection",
 CellChangeTimes->{{3.729318443835555*^9, 3.72931846869864*^9}, 
   3.7293349367277403`*^9, {3.7293436891204157`*^9, 
   3.7293436898322973`*^9}},ExpressionUUID->"9e059c80-fb22-4f04-8029-\
65a2adb87698"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"ea14e976-30c8-4aad-9ad1-\
b3e0184f1646"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderAEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "-", 
       SubscriptBox["\[ScriptCapitalA]", "3"], "+", 
       SubscriptBox["\[ScriptCapitalA]", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"2", " ", 
       SubscriptBox["\[ScriptCapitalA]", "4"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      SubscriptBox["\[ScriptCapitalA]", "2"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "5", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "1"], "-", 
       SubscriptBox["\[ScriptCapitalA]", "3"], "-", 
       SubscriptBox["\[ScriptCapitalA]", "4"]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.731243687764872*^9, 3.731243688980524*^9}, {
  3.732624923748681*^9, 3.732624924002743*^9}, {3.73278776894662*^9, 
  3.732787769184663*^9}, {3.733478286946464*^9, 3.733478294480193*^9}, {
  3.7334783416899033`*^9, 
  3.733478371673214*^9}},ExpressionUUID->"fe382e5a-e5ab-468d-aeaa-\
6271814b020b"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "563ae752-bd09-4662-9f51-f300f80f1d60"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"2466c49b-3954-4336-8b13-\
c8932f00d55e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bAEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "M", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], "\[ScriptL]"], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "8"], "\[ScriptL]"]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
        RowBox[{"M", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "8"], "\[ScriptL]"]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
        RowBox[{"P", ",", "M"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], "\[ScriptL]"], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "8"], "\[ScriptL]"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "8"], "\[ScriptL]"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "M", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], "\[ScriptL]"]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243660756872*^9, 3.73124366146495*^9}, 
   3.732624944999831*^9, {3.732787792188314*^9, 3.732787792580227*^9}, 
   3.733479692742856*^9, {3.733479831643383*^9, 3.733479835448743*^9}, {
   3.733480014722745*^9, 3.733480035002619*^9}, {3.7334800683286333`*^9, 
   3.733480111678005*^9}},ExpressionUUID->"e24d9613-8158-441b-bd96-\
14968308e7c4"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"903e69ee-afcf-4e78-8298-f29f9bf26674"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"0ca7a112-12ac-4010-ad02-\
3f78fe4c31dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqAEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"2", " ", "\[ScriptL]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"26", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"6", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"13", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "24"}], "-", 
           RowBox[{"18", " ", "\[ScriptL]"}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"42", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"10", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"21", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "16"}], "-", 
           RowBox[{"10", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"18", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"10", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"9", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "1"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "3"]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "4"]}], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"16", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"8", " ", "\[ScriptL]"}], "-", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"18", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["\[ScriptCapitalB]", "4"]}], "+", 
       FractionBox[
        RowBox[{"32", " ", "\[ScriptL]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]h", "[", "2", "]"}], "[", "e", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"22", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "2"]}], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
       FractionBox[
        RowBox[{"32", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "5", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"6", " ", "\[ScriptL]"}], "-", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]]}], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], "2"], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"9", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "3"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"10", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"9", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "4"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "1"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "3"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "4"]}], "-", 
       RowBox[{"64", " ", 
        SubscriptBox["\[ScriptCapitalC]", "1"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalC]", "2"]}], "-", 
       FractionBox[
        RowBox[{"16", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.731243709068809*^9, 3.731243709600791*^9}, {
  3.732624962557233*^9, 3.73262496280478*^9}, {3.732787799052519*^9, 
  3.732787809290674*^9}, {3.733480675169199*^9, 3.73348070868041*^9}, {
  3.733480745975271*^9, 
  3.733480756335311*^9}},ExpressionUUID->"8075740b-9007-4ac6-9ea8-\
459c2c8655e2"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case A Odd: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    OverscriptBox["j", "_"]}], TraditionalForm]],ExpressionUUID->
  "6cb9b6d4-1204-4c9b-8fd0-d5c15ca348d4"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "cce6c646-c4d0-488f-9e09-f5ff0d497865"]
}], "Subsection",
 CellChangeTimes->{{3.729318443835555*^9, 3.72931846869864*^9}, 
   3.7293349367277403`*^9, {3.729343692152135*^9, 
   3.7293436929437723`*^9}},ExpressionUUID->"88b20f38-a0ee-4864-99fb-\
777465ed1680"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"feeb3417-54b1-4148-80ee-\
9c168363039e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderAOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "M", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.731243734396378*^9, 3.731243734763337*^9}, {
  3.73262498879535*^9, 3.732624988993788*^9}, {3.7327878355370207`*^9, 
  3.732787835783811*^9}, {3.733478415921303*^9, 
  3.733478435760323*^9}},ExpressionUUID->"8338bcd2-2165-4f77-8aa1-\
8dcb66960b01"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "2d6f1319-832a-45ca-96b3-b170b50520ed"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"b470c119-9a05-41fa-b159-\
4bff97618ead"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bAOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
        SubscriptBox["\[ScriptCapitalC]", "2"], "+", 
        SubscriptBox["\[ScriptCapitalC]", "3"], "+", 
        SubscriptBox["\[ScriptCapitalD]", "2"], "+", 
        SubscriptBox["\[ScriptCapitalD]", "3"], "-", 
        SubscriptBox["\[ScriptCapitalE]", "1"], "-", 
        SubscriptBox["\[ScriptCapitalE]", "2"], "+", 
        RowBox[{"3", " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], "-", 
        SubscriptBox["\[ScriptCapitalE]", "4"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
          SubscriptBox["\[ScriptCapitalE]", "1"], "+", 
          SubscriptBox["\[ScriptCapitalE]", "2"], "-", 
          SubscriptBox["\[ScriptCapitalE]", "3"], "+", 
          SubscriptBox["\[ScriptCapitalE]", "4"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
        RowBox[{"P", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"8", " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], "-", 
        SubscriptBox["\[ScriptCapitalC]", "1"], "-", 
        SubscriptBox["\[ScriptCapitalD]", "1"], "+", 
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "5", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
        SubscriptBox["\[ScriptCapitalC]", "2"], "-", 
        SubscriptBox["\[ScriptCapitalC]", "3"], "+", 
        SubscriptBox["\[ScriptCapitalD]", "2"], "-", 
        SubscriptBox["\[ScriptCapitalD]", "3"], "+", 
        SubscriptBox["\[ScriptCapitalE]", "1"], "+", 
        SubscriptBox["\[ScriptCapitalE]", "2"], "+", 
        SubscriptBox["\[ScriptCapitalE]", "3"], "+", 
        SubscriptBox["\[ScriptCapitalE]", "4"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", "\[ScriptL]"}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalD]", "1"], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalE]", "5"]}], "\[ScriptL]"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
        RowBox[{"M", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"], "-", "\[CapitalDelta]", "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalE]", "5"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalE]", "6"]}], "\[ScriptL]"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalD]", "1"], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"], "-", "\[CapitalDelta]", "+", 
            RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
        RowBox[{"P", ",", "M"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", "\[ScriptL]", "+", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         SuperscriptBox["\[ScriptL]", "2"]]}], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalD]", "1"], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalD]", "2"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalD]", "3"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"3", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", "\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalD]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalD]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "5", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        SuperscriptBox["\[ScriptL]", "2"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalD]", "1"], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalD]", "2"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalD]", "3"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        SuperscriptBox["\[ScriptL]", "2"]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], "\[ScriptL]"], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], "\[ScriptL]"], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        SuperscriptBox["\[ScriptL]", "2"]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
        RowBox[{"M", ",", "M"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243749452058*^9, 3.731243749885111*^9}, 
   3.7326250043451853`*^9, {3.732787849941173*^9, 3.7327878502189074`*^9}, {
   3.733481781904652*^9, 
   3.733481841662073*^9}},ExpressionUUID->"08086243-ab63-4699-9c91-\
6897cda320f6"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"5dbc6562-7cd9-4975-98e2-43d9ddc0d60e"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"507baa2f-5043-4259-b742-\
4c3ac22270d7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqAOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "M", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "-", 
            RowBox[{"6", " ", "\[ScriptL]"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"14", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"11", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]]}], "+", 
       RowBox[{"32", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[ScriptCapitalB]", "1"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[ScriptCapitalC]", "2"]}], "+", 
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[ScriptCapitalC]", "3"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalD]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "1"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"32", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalE]", "2"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"32", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         SubscriptBox["\[ScriptCapitalE]", "3"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "4"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "-", 
           RowBox[{"6", " ", "\[ScriptL]"}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"26", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           RowBox[{"15", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], "2"]], "-", 
       RowBox[{"32", " ", 
        SubscriptBox["\[ScriptCapitalB]", "2"]}], "-", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "-", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}], " ", 
         SubscriptBox["\[ScriptCapitalE]", "5"]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}]], "+", 
       RowBox[{"32", " ", 
        SubscriptBox["\[ScriptCapitalE]", "6"]}]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.731243759371694*^9, 3.731243765084195*^9}, 
   3.732625023621279*^9, {3.732787864835536*^9, 3.732787865072185*^9}, {
   3.7334826228389*^9, 
   3.733482628678224*^9}},ExpressionUUID->"e61e28c2-da2f-4be0-bc8d-\
051e5674f331"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case B Even: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "2"}]}], TraditionalForm]],ExpressionUUID->
  "f6b641cc-cd29-4cbf-b681-716f746bd482"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "52deb4a5-a6dc-4af1-bb4d-9c7b34827794"]
}], "Subsection",
 CellChangeTimes->{
  3.729332615786188*^9, {3.729333054560186*^9, 3.7293330552798967`*^9}, {
   3.729334939007018*^9, 3.729334939903524*^9}, {3.7293437009272203`*^9, 
   3.729343701743881*^9}},ExpressionUUID->"89cd1134-61ff-43c6-b309-\
2517ca6f3db1"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"be743f0d-179c-4864-b6d2-\
b026b6a4cf59"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderBEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      SubscriptBox["\[ScriptCapitalA]", "1"]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}]}], "}"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7312437923955812`*^9, 3.731243792800617*^9}, {
  3.7326251112573853`*^9, 3.732625111592203*^9}, {3.733478790460787*^9, 
  3.7334788402362347`*^9}},ExpressionUUID->"6c0ec5cf-bbbe-4247-b56b-\
e26602358eff"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "e437cd0e-226d-4349-bb3f-a36388c4cc4d"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"cc7fc8c8-8264-4a11-a76a-\
b9c35328221c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bBEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
        RowBox[{"P", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "M", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "2"], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "5"], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"1", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "2"], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "5"], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"4", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"], "-", 
            RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{"\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], 
           ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
        RowBox[{"M", ",", "M"}], "]"}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312438048433447`*^9, 3.7312438052645073`*^9}, 
   3.732625127506729*^9, {3.732787886853261*^9, 3.7327878871137733`*^9}, {
   3.73348287007343*^9, 3.73348290659715*^9}, {3.733482936836832*^9, 
   3.733482937003804*^9}},ExpressionUUID->"1742d1b4-dea6-4975-b662-\
cc8740a15739"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"77b14265-1b91-46d1-9b0e-975516f24ccc"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"6957067b-e363-4690-869e-\
095a27e9a8b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqBEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"8", " ", "\[ScriptL]"}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ScriptL]", "3"]}], "+", 
              SuperscriptBox["\[ScriptL]", "4"], "-", 
              RowBox[{"24", " ", "\[CapitalDelta]"}], "-", 
              RowBox[{"30", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
              
              RowBox[{"7", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], 
              "-", 
              RowBox[{"10", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"10", " ", "\[ScriptL]", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
              RowBox[{"15", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
            SubscriptBox["\[ScriptCapitalA]", "1"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
            " ", "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
             ")"}]}], ")"}]}], ")"}]}], "+", 
       FractionBox[
        RowBox[{"32", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", "\[CapitalDelta]", "-", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "\[ScriptL]"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"3", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
           RowBox[{"16", " ", "\[ScriptL]", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SubscriptBox["\[ScriptCapitalB]", "1"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"], " ", 
            SubscriptBox["\[ScriptCapitalB]", "1"]}], "+", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{
           "5", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
            "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"], " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]h", "[", "1", "]"}], "[", "e", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "3", "]"}], "[", "e", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"16", "+", 
            RowBox[{"40", " ", "\[ScriptL]"}], "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "+", 
            SuperscriptBox["\[ScriptL]", "4"], "-", 
            RowBox[{"16", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"26", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"6", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"15", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], "\[CapitalDelta]"], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"3", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}], "-", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"3", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
           RowBox[{"4", " ", "\[ScriptL]", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalB]", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"], " ", 
            SubscriptBox["\[ScriptCapitalB]", "2"]}], "-", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "-", 
           RowBox[{"\[ImaginaryI]", " ", "\[ScriptL]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}], "+", 
           RowBox[{"\[ImaginaryI]", " ", "\[CapitalDelta]", " ", 
            SubscriptBox["\[ScriptCapitalC]", "4"]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "-", "\[ScriptL]", "-", "\[CapitalDelta]", "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           SuperscriptBox["\[CapitalDelta]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
          ")"}]}]]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243816226633*^9, 3.7312438230159616`*^9}, 
   3.7326251439701138`*^9, {3.732787915671424*^9, 3.7327879160176287`*^9}, {
   3.733483052723345*^9, 3.733483064002845*^9}, {3.733483110931571*^9, 
   3.733483133946032*^9}},ExpressionUUID->"03c4f744-fe2d-4da0-be8f-\
fa153cbd9f75"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case B Odd: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "2"}]}], TraditionalForm]],ExpressionUUID->
  "1767bbe0-d92d-434c-af23-32865c7c7edd"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "23805825-216e-4afd-bd8d-2e93d457c68a"]
}], "Subsection",
 CellChangeTimes->{
  3.729332615786188*^9, {3.729333054560186*^9, 3.7293330552798967`*^9}, {
   3.729334939007018*^9, 3.729334939903524*^9}, {3.729343698991448*^9, 
   3.7293436995521307`*^9}},ExpressionUUID->"86cef34c-a130-45c1-be6b-\
ee4dba18adce"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"88d5dd1a-c99d-4dbb-8f48-\
66ba4484bc04"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderBOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "1"], "-", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       SubscriptBox["\[ScriptCapitalA]", "1"], "-", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"-", 
       SubscriptBox["\[ScriptCapitalA]", "2"]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      SubscriptBox["\[ScriptCapitalA]", "2"]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312438421711473`*^9, 3.731243842442089*^9}, 
   3.73262516564039*^9, {3.733478897043874*^9, 
   3.73347892592225*^9}},ExpressionUUID->"579e5353-53ae-4a43-b81f-\
c9472b7d33ab"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "ccc90297-137e-4adb-9524-27232ecedb8c"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"88c609b4-2057-4d08-a87e-\
fc106b48917f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bBOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
           ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "5"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "7"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "5"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "7"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
        RowBox[{"P", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "+", 
            RowBox[{"2", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"], "+", 
            RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"10", " ", "\[ScriptL]"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"3", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"3", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "9"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
        RowBox[{"M", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"6", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ScriptL]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ScriptL]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", "\[ScriptL]", " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "5", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"12", "+", 
           RowBox[{"6", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"], "-", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
           RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "1"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "5"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "7"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "9"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "e", "]"}], "[", 
       RowBox[{"P", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", "\[CapitalDelta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", "\[CapitalDelta]"}]], 
       "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"3", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{"3", "+", "\[ScriptL]"}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{"3", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], 
           ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], 
           ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalA]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "5"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "7"]}], 
        RowBox[{"2", "+", "\[ScriptL]"}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
        RowBox[{"M", ",", "M"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.73124385853089*^9, 3.731243859080865*^9}, {
  3.7326251807219057`*^9, 3.7326251815464354`*^9}, {3.732787946242639*^9, 
  3.732787946675673*^9}, {3.733483192392826*^9, 
  3.733483240332499*^9}},ExpressionUUID->"bec689da-eacf-4bbc-b6b7-\
960bb105a05c"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"ce124ba9-e274-4dcd-9675-ac9f0380b8aa"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"f3277ef6-a83f-42ba-a735-\
3f7d1e071e80"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqBOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "1", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "32"}], "-", 
              RowBox[{"112", " ", "\[ScriptL]"}], "-", 
              RowBox[{"112", " ", 
               SuperscriptBox["\[ScriptL]", "2"]}], "-", 
              RowBox[{"44", " ", 
               SuperscriptBox["\[ScriptL]", "3"]}], "-", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ScriptL]", "4"]}], "+", 
              RowBox[{"32", " ", "\[CapitalDelta]"}], "+", 
              RowBox[{"20", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
              
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], 
              "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], 
              "+", 
              RowBox[{
               SuperscriptBox["\[ScriptL]", "4"], " ", "\[CapitalDelta]"}], 
              "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
              RowBox[{"42", " ", "\[ScriptL]", " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", 
               SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
              RowBox[{"36", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
              RowBox[{"14", " ", "\[ScriptL]", " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ScriptL]", "2"], " ", 
               SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
            SubscriptBox["\[ScriptCapitalA]", "1"]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
            "\[CapitalDelta]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], 
             ")"}]}], ")"}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "96"}], "-", 
            RowBox[{"208", " ", "\[ScriptL]"}], "-", 
            RowBox[{"160", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"52", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ScriptL]", "4"]}], "+", 
            RowBox[{"48", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"124", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"70", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"14", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "4"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"14", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"60", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"2", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "1"]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
       FractionBox[
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"32", "+", 
           RowBox[{"24", " ", "\[ScriptL]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"5", " ", "\[ScriptL]", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], "\[CapitalDelta]"], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"8", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalDelta]", "3"]}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "16"}], "-", 
            RowBox[{"40", " ", "\[ScriptL]"}], "-", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"10", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"21", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"2", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "4"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "32"}], "-", 
            RowBox[{"24", " ", "\[ScriptL]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"8", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"38", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"22", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"11", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"4", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            SuperscriptBox["\[CapitalDelta]", "4"]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "5"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       RowBox[{"16", " ", "\[ImaginaryI]", " ", 
        SubscriptBox["\[ScriptCapitalC]", "6"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", 
            RowBox[{"20", " ", "\[ScriptL]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "-", 
            RowBox[{"4", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"4", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"7", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "7"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", 
           RowBox[{"2", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], "\[CapitalDelta]"], "-", 
       FractionBox[
        RowBox[{"16", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "9"]}], "\[CapitalDelta]"]}]}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "2", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "1", "]"}], "[", "e", "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "4", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]h", "[", "3", "]"}], "[", "e", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]h", "[", "3", "]"}], "[", "e", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "4"}], "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           SuperscriptBox["\[ScriptL]", "3"], "+", 
           RowBox[{"5", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           RowBox[{"\[ScriptL]", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "48"}], "-", 
            RowBox[{"112", " ", "\[ScriptL]"}], "-", 
            RowBox[{"92", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"32", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "4"]}], "+", 
            RowBox[{"40", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"84", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"10", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{
             SuperscriptBox["\[ScriptL]", "4"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"26", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
            RowBox[{"42", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"6", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "+", 
            RowBox[{"19", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "5"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "2"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "-", 
       RowBox[{"16", " ", 
        SubscriptBox["\[ScriptCapitalB]", "2"]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "-", 
           RowBox[{"3", " ", "\[CapitalDelta]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "12"}], "-", 
            RowBox[{"10", " ", "\[ScriptL]"}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"15", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"2", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "3"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "\[ScriptL]"}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"5", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
           
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalDelta]", "2"]}], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
         "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"4", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "24"}], "-", 
            RowBox[{"20", " ", "\[ScriptL]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "-", 
            RowBox[{"8", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"4", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "3"], " ", "\[CapitalDelta]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"15", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"2", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "5"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"8", "+", 
           RowBox[{"8", " ", "\[ScriptL]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ScriptL]", "2"]}], "+", 
           RowBox[{"4", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{"3", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
           
           SuperscriptBox["\[CapitalDelta]", "2"], "-", 
           SuperscriptBox["\[CapitalDelta]", "3"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "6"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}]], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"8", " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"12", "+", 
            RowBox[{"22", " ", "\[ScriptL]"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[ScriptL]", "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ScriptL]", "3"]}], "-", 
            RowBox[{"12", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"21", " ", "\[ScriptL]", " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", "\[CapitalDelta]"}], "-", 
            RowBox[{"9", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"9", " ", "\[ScriptL]", " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[ScriptL]", "2"], " ", 
             SuperscriptBox["\[CapitalDelta]", "2"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["\[CapitalDelta]", "3"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[CapitalDelta]", "4"]}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "7"]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", "\[CapitalDelta]"}], ")"}], " ", 
          "\[CapitalDelta]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         ")"}]}], "+", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", "\[CapitalDelta]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "8"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], 
         " ", "\[CapitalDelta]"}]], "-", 
       FractionBox[
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], 
         " ", 
         SubscriptBox["\[ScriptCapitalC]", "9"]}], "\[CapitalDelta]"]}]}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243878858384*^9, 3.731243880278996*^9}, {
  3.732625199072959*^9, 3.732625199733794*^9}, {3.7327879638799753`*^9, 
  3.732787964167829*^9}, {3.7334832926445303`*^9, 
  3.7334833798739634`*^9}},ExpressionUUID->"17d9b7bd-9293-4137-9824-\
d7baa23f764e"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case C Even: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "4"}]}], TraditionalForm]],ExpressionUUID->
  "57a5a073-bd2b-4150-b1de-78f3ab2517bd"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "0e6cd6b8-a9c7-4f56-a3e6-058d3df44882"]
}], "Subsection",
 CellChangeTimes->{{3.729333021751898*^9, 3.729333057528479*^9}, 
   3.729334942455344*^9, {3.729343706951562*^9, 
   3.729343707703904*^9}},ExpressionUUID->"5c205d39-fe71-4527-a1ca-\
2f136be0478a"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"7d8a116b-a334-40e8-b9aa-\
54b543ab1908"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderCEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]", "[", "e", "]"}], "[", "e", "]"}], "\[Rule]", 
     RowBox[{"-", "\[ScriptCapitalA]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7312439108581867`*^9, 
  3.731243911257801*^9}},ExpressionUUID->"d7c123b0-f5e2-43ab-ab8d-\
08f8703c7f70"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "afda996b-66be-4f96-b8db-1d3f9457ed2f"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"64e2ce30-8fcb-4485-adb8-\
ad83d02782f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bCEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[ScriptCapitalA]", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[ScriptL]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
        RowBox[{"M", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", "\[ScriptCapitalA]", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", "\[CapitalDelta]"}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.731243917841551*^9, 3.731243923039044*^9}, {
  3.7323658173855963`*^9, 3.7323658239775953`*^9}, {3.732787984871512*^9, 
  3.732787996998579*^9}, {3.733483416199112*^9, 3.73348343254839*^9}, {
  3.733483486283046*^9, 
  3.733483504072205*^9}},ExpressionUUID->"1ac83839-1b85-4ff5-a6f0-\
a2b407beaf71"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"cbf96422-3f47-4ba4-8335-02ea8f8c86d6"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"e21a19e8-3b2e-4bc9-a42f-\
36602ff14d10"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqCEven", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Lambda]h", "[", "e", "]"}], "[", "e", "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "16"}], " ", "\[ScriptCapitalB]"}], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[ScriptCapitalA]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"], "-", 
          RowBox[{"6", " ", "\[CapitalDelta]"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[CapitalDelta]", "2"]}]}], ")"}]}], 
       RowBox[{"1", "+", "\[CapitalDelta]"}]], "+", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", "\[ScriptL]", "-", "\[CapitalDelta]"}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalC]", "1"]}], 
       RowBox[{"1", "+", "\[CapitalDelta]"}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"4", "+", "\[ScriptL]", "+", "\[CapitalDelta]"}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalC]", "2"]}], 
       RowBox[{"1", "+", "\[CapitalDelta]"}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.731243932219159*^9, 3.731243936377721*^9}, {
  3.7323658359216633`*^9, 3.732365839177445*^9}, {3.732788007846445*^9, 
  3.732788010110118*^9}},ExpressionUUID->"61e9c611-5aa8-48f1-bca9-\
cee8e555b86b"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Case C Odd: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"j", " ", "=", " ", 
    RowBox[{
     OverscriptBox["j", "_"], "+", "4"}]}], TraditionalForm]],ExpressionUUID->
  "9dc2ac1b-5cde-438e-8db9-b28ce0b87993"],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"q", "=", 
    OverscriptBox["q", "_"]}], TraditionalForm]],ExpressionUUID->
  "7cb8ee16-91a5-44a7-8014-5baa383c4a8e"]
}], "Subsection",
 CellChangeTimes->{{3.729333021751898*^9, 3.729333057528479*^9}, 
   3.729334942455344*^9, {3.729343709615753*^9, 
   3.729343710223584*^9}},ExpressionUUID->"844b7839-a323-4e8e-afb7-\
32e727ffdb42"],

Cell[CellGroupData[{

Cell["Lowest order", "Subsubsection",
 CellChangeTimes->{{3.729318495163159*^9, 3.7293184955468273`*^9}, {
  3.729341742671585*^9, 
  3.7293417457037773`*^9}},ExpressionUUID->"3dae8864-aa67-4d36-8b81-\
9cce390a930d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"LowestOrderCOdd", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729346149386977*^9, 
  3.729346166882766*^9}},ExpressionUUID->"a45f88bc-7527-4770-8961-\
cc81afc7fbce"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Theta]", 
    OverscriptBox["\[Theta]", "_"]}], TraditionalForm]],ExpressionUUID->
  "2b46aef5-81cd-4fdb-8040-dd0203f364ff"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341798944325*^9}},ExpressionUUID->"360c71d4-5281-4fa6-99b6-\
393ab068c9da"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]\[Theta]bCOdd", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "e", "]"}], "[", 
       RowBox[{"P", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SubscriptBox["\[ScriptCapitalC]", "1"], 
         RowBox[{"4", "+", "\[ScriptL]"}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "3"], 
        RowBox[{"4", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SubscriptBox["\[ScriptCapitalC]", "1"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "3"]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]], "-", 
       FractionBox[
        SubscriptBox["\[ScriptCapitalC]", "4"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "2", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"\[Lambda]", "[", "1", "]"}], "[", 
        RowBox[{"M", ",", "P"}], "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "4", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"\[Lambda]", "[", "3", "]"}], "[", 
       RowBox[{"M", ",", "P"}], "]"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Lambda]", "[", "e", "]"}], "[", 
       RowBox[{"M", ",", "M"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "2"]}], 
        RowBox[{"4", "+", "\[ScriptL]"}]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "4"]}], 
        RowBox[{"\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", "\[ScriptL]"}], ")"}]}]]}]}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.731243959033584*^9, 3.731243959374226*^9}, {
  3.733483534171541*^9, 
  3.7334835482516823`*^9}},ExpressionUUID->"5af733c1-89ec-4037-86ee-\
66de67e6a66a"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Order ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[Theta]", "2"], 
    SuperscriptBox[
     OverscriptBox["\[Theta]", "_"], "2"]}], TraditionalForm]],
  ExpressionUUID->"dfff8903-4cb2-4d16-b5b9-35f05a308693"]
}], "Subsubsection",
 CellChangeTimes->{{3.72931850065934*^9, 3.729318501195014*^9}, {
  3.7293417484399767`*^9, 
  3.729341814744062*^9}},ExpressionUUID->"631c6cff-d702-4c85-aa19-\
89813601b72a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Order\[Theta]sq\[Theta]bsqCOdd", "=", 
   RowBox[{"{", "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.729346266865018*^9, 
  3.729346272273774*^9}},ExpressionUUID->"b5394f61-eb0d-40b0-918b-\
d8bd069de9e8"]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verify matrix rank", "Subsection",
 CellChangeTimes->{{3.7312425206742764`*^9, 3.731242524586072*^9}, {
   3.733483744167293*^9, 3.7334837496790867`*^9}, 
   3.7336601731104383`*^9},ExpressionUUID->"5c876515-7d2d-4cdf-b16d-\
4458b03b6546"],

Cell["\<\
The linear relations presented above can be put into a matrix form. Here we \
show that the rank of such matrices is maximal.\
\>", "Text",
 CellChangeTimes->{{3.732340147810014*^9, 
  3.732340180290091*^9}},ExpressionUUID->"ee66ef08-6fe5-4be5-860d-\
15953a53a66b"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixAEven", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderAEven", ",", "Order\[Theta]\[Theta]bAEven", ",", 
          "Order\[Theta]sq\[Theta]bsqAEven"}], "]"}]}], ",", "A"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderAEven", ",", "Order\[Theta]\[Theta]bAEven", ",", 
          "Order\[Theta]sq\[Theta]bsqAEven"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tAEven", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785096657074*^9, 3.730785115427856*^9}, {
  3.730785145844183*^9, 3.7307854269686737`*^9}, {3.730785556464409*^9, 
  3.730785568166751*^9}, {3.7312423718055487`*^9, 3.7312423987964163`*^9}, {
  3.732340192314636*^9, 
  3.732340319400456*^9}},ExpressionUUID->"d5beb178-65bb-4eee-b9d8-\
d1558ce6722e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"24", "\[Cross]", "16"}],
    Infix[{24, 16}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "16"}],
  SequenceForm["Matrix ", 
   Infix[{24, 16}, "\[Cross]"], " with rank ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{{3.732340283559452*^9, 3.7323403198707037`*^9}, 
   3.7323659600670843`*^9, 3.732622433440811*^9, 3.732622508212899*^9, {
   3.732623221624136*^9, 3.732623226931773*^9}, 3.732624916086236*^9, 
   3.732625232507738*^9, 3.732629274943593*^9, 3.732630605371482*^9, 
   3.732630819772896*^9, 3.7326370153957148`*^9, 3.732782370304821*^9, 
   3.732782812611734*^9, 3.7327850662834*^9, 3.732786287935278*^9, 
   3.732787249681245*^9, 3.732787763205229*^9, 3.732788024944268*^9, 
   3.732794195755949*^9, 3.732854884294887*^9, 3.73296004267098*^9, 
   3.732973057702261*^9, 3.7334776564064407`*^9, 3.733483731626341*^9, 
   3.733484200529202*^9},ExpressionUUID->"72bd93a0-7f4e-4cc5-8233-\
298cb52c4ccc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixAOdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderAOdd", ",", "Order\[Theta]\[Theta]bAOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqAOdd"}], "]"}]}], ",", "A"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderAOdd", ",", "Order\[Theta]\[Theta]bAOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqAOdd"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tAOdd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785440080995*^9, 3.730785481991972*^9}, {
   3.7307855771767483`*^9, 3.730785599533895*^9}, {3.73078588034694*^9, 
   3.730785885951042*^9}, {3.7307864994922047`*^9, 3.730786499955059*^9}, {
   3.731242418188888*^9, 3.7312424436354027`*^9}, 3.732340140095195*^9, 
   3.732340329985716*^9},ExpressionUUID->"0dda1aed-3ad1-4c53-91aa-\
68a09e12dfc7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"22", "\[Cross]", "16"}],
    Infix[{22, 16}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "16"}],
  SequenceForm["Matrix ", 
   Infix[{22, 16}, "\[Cross]"], " with rank ", 16],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.732340330533193*^9, 3.73236596016149*^9, 3.732622433662518*^9, 
   3.732622508371306*^9, {3.732623221802787*^9, 3.732623227081317*^9}, 
   3.732624916619566*^9, 3.732625232707755*^9, 3.7326292751794567`*^9, 
   3.732630605581875*^9, 3.732630819899729*^9, 3.732637015475868*^9, 
   3.732782370471547*^9, 3.732782812823474*^9, 3.732785066505368*^9, 
   3.732786288095386*^9, 3.732787250282611*^9, 3.732787763372376*^9, 
   3.7327880251635723`*^9, 3.732794196165682*^9, 3.7328548844598846`*^9, 
   3.732960042880899*^9, 3.732973058003002*^9, 3.733477656690146*^9, 
   3.733483734455182*^9, 
   3.733484200756989*^9},ExpressionUUID->"b2def0c7-6c8b-455e-97dc-\
eeba37dbf044"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixBEven", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderBEven", ",", "Order\[Theta]\[Theta]bBEven", ",", 
          "Order\[Theta]sq\[Theta]bsqBEven"}], "]"}]}], ",", "A"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderBEven", ",", "Order\[Theta]\[Theta]bBEven", ",", 
          "Order\[Theta]sq\[Theta]bsqBEven"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tBEven", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785773164402*^9, 3.730785814747507*^9}, {
   3.7312424224135437`*^9, 3.731242451356399*^9}, 
   3.732340332521133*^9},ExpressionUUID->"8df656fa-9617-4ffb-a7aa-\
1e7a01da929a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"19", "\[Cross]", "10"}],
    Infix[{19, 10}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "10"}],
  SequenceForm["Matrix ", 
   Infix[{19, 10}, "\[Cross]"], " with rank ", 10],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.732340332855297*^9, 3.732365960242683*^9, 3.732622433772595*^9, 
   3.7326225085066757`*^9, {3.732623221982258*^9, 3.732623227254818*^9}, 
   3.732624916881733*^9, 3.732625232846046*^9, 3.7326292754463882`*^9, 
   3.732630605759768*^9, 3.732630820021677*^9, 3.732637015529216*^9, 
   3.732782370619169*^9, 3.732782812983502*^9, 3.73278506679725*^9, 
   3.732786288225469*^9, 3.732787250811276*^9, 3.7327877635802813`*^9, 
   3.732788025270495*^9, 3.73279419638918*^9, 3.73285488459789*^9, 
   3.732960042972087*^9, 3.732973058106024*^9, 3.733477656811674*^9, 
   3.733484200935934*^9},ExpressionUUID->"ba57cfbc-5950-43c8-89bd-\
c16d54fa14e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixBOdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderBOdd", ",", "Order\[Theta]\[Theta]bBOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqBOdd"}], "]"}]}], ",", "A"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderBOdd", ",", "Order\[Theta]\[Theta]bBOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqBOdd"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tBOdd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785641653982*^9, 3.730785662061575*^9}, {
   3.730785699477312*^9, 3.730785699909265*^9}, {3.730785748100919*^9, 
   3.730785763718031*^9}, {3.731242431822049*^9, 3.731242453676093*^9}, 
   3.7323403348810797`*^9},ExpressionUUID->"1a699960-cba0-46fe-90c5-\
a96266b34563"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"22", "\[Cross]", "13"}],
    Infix[{22, 13}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "13"}],
  SequenceForm["Matrix ", 
   Infix[{22, 13}, "\[Cross]"], " with rank ", 13],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7323403352386312`*^9, 3.732365960339284*^9, 3.732622433941843*^9, 
   3.732622508654655*^9, {3.732623222183302*^9, 3.732623227430779*^9}, 
   3.7326249173149433`*^9, 3.7326252332104473`*^9, 3.732629275845941*^9, 
   3.732630606043844*^9, 3.7326308201695642`*^9, 3.7326370156472597`*^9, 
   3.7327823708214083`*^9, 3.732782813247218*^9, 3.732785067070977*^9, 
   3.732786288431405*^9, 3.732787251252496*^9, 3.732787763780067*^9, 
   3.732788025582718*^9, 3.732794196728778*^9, 3.7328548856069527`*^9, 
   3.732960043170079*^9, 3.732973058290811*^9, 3.7334776570543413`*^9, 
   3.733483736573056*^9, 
   3.733484201258039*^9},ExpressionUUID->"14328b82-5b00-41a7-a235-\
77648a20d47b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixCEven", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderCEven", ",", "Order\[Theta]\[Theta]bCEven", ",", 
          "Order\[Theta]sq\[Theta]bsqCEven"}], "]"}]}], ",", "A"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderCEven", ",", "Order\[Theta]\[Theta]bCEven", ",", 
          "Order\[Theta]sq\[Theta]bsqCEven"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tCEven", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785826235888*^9, 3.730785843156049*^9}, {
   3.731242435308816*^9, 3.731242456364276*^9}, 
   3.732340338336067*^9},ExpressionUUID->"e6e077bb-40f3-4150-a722-\
6cf92bdf7107"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"6", "\[Cross]", "4"}],
    Infix[{6, 4}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Matrix ", 
   Infix[{6, 4}, "\[Cross]"], " with rank ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.732340338669985*^9, 3.7323659603817244`*^9, 3.732622434051917*^9, 
   3.7326225087502813`*^9, {3.7326232223572083`*^9, 3.732623227521117*^9}, 
   3.732624917619491*^9, 3.732625233352705*^9, 3.73262927599478*^9, 
   3.732630606178924*^9, 3.7326308202447853`*^9, 3.732637015689644*^9, 
   3.732782370934395*^9, 3.7327828133912888`*^9, 3.732785067354083*^9, 
   3.73278628855689*^9, 3.7327872516342077`*^9, 3.732787763956952*^9, 
   3.732788025707323*^9, 3.732794196886158*^9, 3.7328548857601*^9, 
   3.7329600432524014`*^9, 3.732973058518635*^9, 3.7334776571408873`*^9, 
   3.733483738418416*^9, 
   3.733484201474966*^9},ExpressionUUID->"4b3c045c-aca1-4050-87e4-\
9e264ef2125c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"MatrixCOdd", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{"\[CapitalLambda]", "/.", 
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderCOdd", ",", "Order\[Theta]\[Theta]bCOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqCOdd"}], "]"}]}], ",", "A"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[CapitalLambda]", ",", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{
         "LowestOrderCOdd", ",", "Order\[Theta]\[Theta]bCOdd", ",", 
          "Order\[Theta]sq\[Theta]bsqCOdd"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Rule", "[", 
          RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", "a"}]}]}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"A", ",", 
       RowBox[{"varsIn", "[", "tCOdd", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Matrix \>\"", ",", 
   RowBox[{"Infix", "[", 
    RowBox[{
     RowBox[{"%", "//", "Dimensions"}], ",", "\"\<\[Cross]\>\""}], "]"}], 
   ",", "\"\< with rank \>\"", ",", 
   RowBox[{"%", "//", "MatrixRank"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.730785851419285*^9, 3.730785868707876*^9}, {
   3.731242438958085*^9, 3.731242460403845*^9}, 
   3.732340341089347*^9},ExpressionUUID->"ef5caf64-11fc-475a-b351-\
107fa61ce105"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Matrix \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    RowBox[{"6", "\[Cross]", "4"}],
    Infix[{6, 4}, "\[Cross]"],
    Editable->False], "\[InvisibleSpace]", "\<\" with rank \"\>", 
   "\[InvisibleSpace]", "4"}],
  SequenceForm["Matrix ", 
   Infix[{6, 4}, "\[Cross]"], " with rank ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7323403414769297`*^9, 3.7323659604232063`*^9, 3.732622434136343*^9, 
   3.73262250883876*^9, {3.732623222517971*^9, 3.73262322761385*^9}, 
   3.732624917878236*^9, 3.732625233473382*^9, 3.7326292762006283`*^9, 
   3.732630606313842*^9, 3.7326308203137407`*^9, 3.732637015724608*^9, 
   3.732782371024994*^9, 3.732782813626156*^9, 3.732785067521587*^9, 
   3.732786288655828*^9, 3.732787252113765*^9, 3.73278776408664*^9, 
   3.732788025807048*^9, 3.732794197160151*^9, 3.73285488587241*^9, 
   3.732960043324473*^9, 3.732973058637402*^9, 3.733477657226671*^9, 
   3.733483740129837*^9, 
   3.7334842016034603`*^9},ExpressionUUID->"4b297769-1f87-46a4-8d2a-\
55a40f4f7ae8"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Verify the shortening of multiplets", "Section",
 CellChangeTimes->{{3.729346556765346*^9, 
  3.7293465679815063`*^9}},ExpressionUUID->"e29c50a2-e499-4c5d-830b-\
86d41752564c"],

Cell[TextData[{
 "When the multiplet is shortened at the unitarity bound, the coefficients ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Lambda]", 
    RowBox[{"-", "\[PlusMinus]"}]], TraditionalForm]],ExpressionUUID->
  "73fffc6c-7ff0-48ef-ba31-d5ebdc21fb4b"],
 " and the coefficients ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Lambda]", "^"], TraditionalForm]],ExpressionUUID->
  "6ffe632e-1f1e-418f-a4c3-f5cb95042110"],
 " must vanish."
}], "Text",
 CellChangeTimes->{{3.729346593284997*^9, 3.729346622141438*^9}, {
  3.729346688285578*^9, 
  3.729346742747871*^9}},ExpressionUUID->"086a9557-780b-44a7-900a-\
571c4d39d706"],

Cell["\<\
Notice that in cases BOdd and CEven/Odd we must use the conservation at the \
third point.\
\>", "Text",
 CellChangeTimes->{{3.729346954936391*^9, 
  3.729346974776692*^9}},ExpressionUUID->"524dced3-1899-4dd8-9fcf-\
ab397550d6d0"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Order\[Theta]\[Theta]bAEven", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "/.", "Order\[Theta]\[Theta]bAEven"}], "/.", "WIAEven"}],
        "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "2"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Order\[Theta]\[Theta]bAEven", "/.", 
      RowBox[{
       RowBox[{"Rule", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"\[Lambda]", "[", "x_", "]"}], "[", 
          RowBox[{"c___", ",", "M", ",", "d___"}], "]"}], ",", "y_"}], "]"}], 
       "\[RuleDelayed]", "Nothing"}]}], "/.", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
      RowBox[{"Rule", "[", 
       RowBox[{"a", ",", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "/.", "Order\[Theta]\[Theta]bAEven"}], "/.", 
            RowBox[{
             RowBox[{"Rule", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Lambda]", "[", "x_", "]"}], "[", 
                RowBox[{"c___", ",", "M", ",", "d___"}], "]"}], ",", "y_"}], 
              "]"}], "\[RuleDelayed]", "Nothing"}]}], "/.", "WIAEvenU"}], "/.", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[ScriptL]", "+", "2"}]}]}], "//", "Simplify"}]}], 
       "]"}]}]}], ")"}], "/.", 
   RowBox[{"\[ScriptL]", "\[Rule]", "0"}]}], 
  RowBox[{"(*", 
   RowBox[{"for", " ", "zero", " ", "spin"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order\[Theta]sq\[Theta]bsqAEven", "/.", "WIAEven"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"\[ScriptL]", "+", "2"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.729346414175599*^9, 3.729346419278996*^9}, {
  3.729346476207677*^9, 3.729346512430282*^9}, {3.72934676886724*^9, 
  3.729346772019143*^9}, {3.732622499521063*^9, 3.732622500079939*^9}, {
  3.732630676998453*^9, 3.732630696006032*^9}, {3.732630804774366*^9, 
  3.7326308076529627`*^9}, {3.7326308656764097`*^9, 3.732630939387463*^9}, {
  3.732631016306576*^9, 3.732631044017852*^9}, {3.7326312502155733`*^9, 
  3.732631251919161*^9}, {3.7326318113284082`*^9, 3.732631838007621*^9}, {
  3.7326319094482718`*^9, 3.732631909806851*^9}, {3.732782678803925*^9, 
  3.732782717546714*^9}, {3.7334839939983797`*^9, 3.733484022692738*^9}, {
  3.73348407612579*^9, 
  3.733484090277586*^9}},ExpressionUUID->"9b4b60ae-4b30-4287-887d-\
9f81179cb07a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(-)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]",
           " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "2"]}]}], ")"}]}], 
      RowBox[{"\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(-)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729346471241213*^9, {3.7293465012859793`*^9, 3.729346512768111*^9}, 
   3.7293467728115063`*^9, 3.729401402420401*^9, 3.7294251592383738`*^9, 
   3.729425395540337*^9, {3.7295115718592987`*^9, 3.729511601324253*^9}, {
   3.729604901719501*^9, 3.729604911345292*^9}, 3.729605088698658*^9, 
   3.72960518129311*^9, {3.730121353302012*^9, 3.7301213657087507`*^9}, 
   3.7307850699149923`*^9, {3.730786505161232*^9, 3.730786508694222*^9}, 
   3.730903573731658*^9, {3.7309059991785917`*^9, 3.7309060161863527`*^9}, 
   3.731242584985642*^9, 3.731243547556101*^9, 3.731243975349381*^9, 
   3.732340203379715*^9, 3.73236584812073*^9, 3.732365960463176*^9, 
   3.732622434217886*^9, 3.732622508929389*^9, {3.73262322281321*^9, 
   3.7326232277822657`*^9}, {3.7326252210167313`*^9, 3.7326252336064177`*^9}, 
   3.732629276369405*^9, 3.7326306064877768`*^9, {3.7326306774594383`*^9, 
   3.732630696443503*^9}, 3.732630808357051*^9, {3.7326308665416813`*^9, 
   3.7326309401359158`*^9}, 3.73263104453694*^9, 3.732631252485651*^9, 
   3.732631544502645*^9, 3.7326316966256847`*^9, 3.732631756260359*^9, {
   3.732631792676922*^9, 3.732631838494135*^9}, 3.73263191032132*^9, 
   3.7326370157676077`*^9, 3.732782371177065*^9, {3.732782712635331*^9, 
   3.732782718030672*^9}, {3.732782802347382*^9, 3.732782813733042*^9}, 
   3.732785067801422*^9, 3.732786288765768*^9, 3.732787252604924*^9, 
   3.732788025910631*^9, 3.732794197438423*^9, 3.732854885990674*^9, 
   3.732960043405759*^9, 3.7329730587549143`*^9, 3.733477657337682*^9, 
   3.73348357989423*^9, {3.733483996815846*^9, 3.7334840018362503`*^9}, 
   3.733484032157754*^9, {3.733484078848748*^9, 3.7334840917084627`*^9}, 
   3.733484201828949*^9},ExpressionUUID->"8db2776f-c97d-48f5-a84e-\
c9d37d69bc43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(-)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", 
     SubscriptBox["\[ScriptCapitalA]", "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729346471241213*^9, {3.7293465012859793`*^9, 3.729346512768111*^9}, 
   3.7293467728115063`*^9, 3.729401402420401*^9, 3.7294251592383738`*^9, 
   3.729425395540337*^9, {3.7295115718592987`*^9, 3.729511601324253*^9}, {
   3.729604901719501*^9, 3.729604911345292*^9}, 3.729605088698658*^9, 
   3.72960518129311*^9, {3.730121353302012*^9, 3.7301213657087507`*^9}, 
   3.7307850699149923`*^9, {3.730786505161232*^9, 3.730786508694222*^9}, 
   3.730903573731658*^9, {3.7309059991785917`*^9, 3.7309060161863527`*^9}, 
   3.731242584985642*^9, 3.731243547556101*^9, 3.731243975349381*^9, 
   3.732340203379715*^9, 3.73236584812073*^9, 3.732365960463176*^9, 
   3.732622434217886*^9, 3.732622508929389*^9, {3.73262322281321*^9, 
   3.7326232277822657`*^9}, {3.7326252210167313`*^9, 3.7326252336064177`*^9}, 
   3.732629276369405*^9, 3.7326306064877768`*^9, {3.7326306774594383`*^9, 
   3.732630696443503*^9}, 3.732630808357051*^9, {3.7326308665416813`*^9, 
   3.7326309401359158`*^9}, 3.73263104453694*^9, 3.732631252485651*^9, 
   3.732631544502645*^9, 3.7326316966256847`*^9, 3.732631756260359*^9, {
   3.732631792676922*^9, 3.732631838494135*^9}, 3.73263191032132*^9, 
   3.7326370157676077`*^9, 3.732782371177065*^9, {3.732782712635331*^9, 
   3.732782718030672*^9}, {3.732782802347382*^9, 3.732782813733042*^9}, 
   3.732785067801422*^9, 3.732786288765768*^9, 3.732787252604924*^9, 
   3.732788025910631*^9, 3.732794197438423*^9, 3.732854885990674*^9, 
   3.732960043405759*^9, 3.7329730587549143`*^9, 3.733477657337682*^9, 
   3.73348357989423*^9, {3.733483996815846*^9, 3.7334840018362503`*^9}, 
   3.733484032157754*^9, {3.733484078848748*^9, 3.7334840917084627`*^9}, 
   3.73348420183285*^9},ExpressionUUID->"8db2776f-c97d-48f5-a84e-\
c9d37d69bc43"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     SubsuperscriptBox[
      OverscriptBox["\[Lambda]", "^"], 
      TemplateBox[{"\"\""},
       "RowDefault"], 
      TemplateBox[{"\"(2)\""},
       "RowDefault"]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(5)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729346471241213*^9, {3.7293465012859793`*^9, 3.729346512768111*^9}, 
   3.7293467728115063`*^9, 3.729401402420401*^9, 3.7294251592383738`*^9, 
   3.729425395540337*^9, {3.7295115718592987`*^9, 3.729511601324253*^9}, {
   3.729604901719501*^9, 3.729604911345292*^9}, 3.729605088698658*^9, 
   3.72960518129311*^9, {3.730121353302012*^9, 3.7301213657087507`*^9}, 
   3.7307850699149923`*^9, {3.730786505161232*^9, 3.730786508694222*^9}, 
   3.730903573731658*^9, {3.7309059991785917`*^9, 3.7309060161863527`*^9}, 
   3.731242584985642*^9, 3.731243547556101*^9, 3.731243975349381*^9, 
   3.732340203379715*^9, 3.73236584812073*^9, 3.732365960463176*^9, 
   3.732622434217886*^9, 3.732622508929389*^9, {3.73262322281321*^9, 
   3.7326232277822657`*^9}, {3.7326252210167313`*^9, 3.7326252336064177`*^9}, 
   3.732629276369405*^9, 3.7326306064877768`*^9, {3.7326306774594383`*^9, 
   3.732630696443503*^9}, 3.732630808357051*^9, {3.7326308665416813`*^9, 
   3.7326309401359158`*^9}, 3.73263104453694*^9, 3.732631252485651*^9, 
   3.732631544502645*^9, 3.7326316966256847`*^9, 3.732631756260359*^9, {
   3.732631792676922*^9, 3.732631838494135*^9}, 3.73263191032132*^9, 
   3.7326370157676077`*^9, 3.732782371177065*^9, {3.732782712635331*^9, 
   3.732782718030672*^9}, {3.732782802347382*^9, 3.732782813733042*^9}, 
   3.732785067801422*^9, 3.732786288765768*^9, 3.732787252604924*^9, 
   3.732788025910631*^9, 3.732794197438423*^9, 3.732854885990674*^9, 
   3.732960043405759*^9, 3.7329730587549143`*^9, 3.733477657337682*^9, 
   3.73348357989423*^9, {3.733483996815846*^9, 3.7334840018362503`*^9}, 
   3.733484032157754*^9, {3.733484078848748*^9, 3.7334840917084627`*^9}, 
   3.73348420183428*^9},ExpressionUUID->"8db2776f-c97d-48f5-a84e-\
c9d37d69bc43"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Order\[Theta]\[Theta]bAOdd", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "/.", "Order\[Theta]\[Theta]bAOdd"}], "/.", "WIAOdd"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "2"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Order\[Theta]\[Theta]bAOdd", "/.", 
     RowBox[{
      RowBox[{"Rule", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Lambda]", "[", "x__", "]"}], "[", 
         RowBox[{"c___", ",", "M", ",", "d___"}], "]"}], ",", "y_"}], "]"}], 
      "\[RuleDelayed]", "Nothing"}]}], "/.", 
    RowBox[{
     RowBox[{"Rule", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"Rule", "[", 
      RowBox[{"a", ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"b", "/.", "Order\[Theta]\[Theta]bAOdd"}], "/.", 
            RowBox[{
             RowBox[{"Rule", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"\[Lambda]", "[", "x__", "]"}], "[", 
                RowBox[{"c___", ",", "M", ",", "d___"}], "]"}], ",", "y_"}], 
              "]"}], "\[RuleDelayed]", "Nothing"}]}], "/.", "WIAOddU"}], "/.", 
          RowBox[{"\[CapitalDelta]", "\[Rule]", 
           RowBox[{"\[ScriptL]", "+", "2"}]}]}], "/.", 
         RowBox[{"\[ScriptL]", "\[Rule]", "1"}]}], "//", "Simplify"}]}], 
      "]"}]}]}], ")"}], " ", 
  RowBox[{"(*", 
   RowBox[{"for", " ", "spin", " ", "one"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order\[Theta]sq\[Theta]bsqAOdd", "/.", "WIAOdd"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"\[ScriptL]", "+", "2"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.729346753294903*^9, 3.7293467838752213`*^9}, {
   3.7326306613263397`*^9, 3.732630673798335*^9}, {3.732630713550016*^9, 
   3.732630730861567*^9}, {3.732631161856638*^9, 3.732631162143951*^9}, 
   3.7326311961686373`*^9, {3.732782843219016*^9, 3.732782849706002*^9}, {
   3.733483971638275*^9, 3.733483976228888*^9}, {3.733484099187653*^9, 
   3.733484136732315*^9}},ExpressionUUID->"1e5009ca-32ba-487e-b957-\
caefa495a2ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"3", " ", "\[ScriptL]"}], "+", 
          SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
       SubscriptBox["\[ScriptCapitalC]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[ScriptL]", " ", 
         RowBox[{"(", 
          RowBox[{"2", "-", 
           RowBox[{"3", " ", "\[ScriptL]"}], "+", 
           SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
         SubscriptBox["\[ScriptCapitalC]", "1"]}]}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[ScriptL]", " ", 
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"3", " ", "\[ScriptL]"}], "+", 
            SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
          SubscriptBox["\[ScriptCapitalC]", "1"]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
       " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalC]", "1"], 
      RowBox[{"2", "-", 
       RowBox[{"3", " ", "\[ScriptL]"}], "+", 
       SuperscriptBox["\[ScriptL]", "2"]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(5)\""},
      "RowDefault"]], "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"3", " ", "\[ScriptL]"}], "+", 
         SuperscriptBox["\[ScriptL]", "2"]}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalC]", "1"]}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[ScriptL]"}], ")"}], " ", "\[ScriptL]", 
      " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}]}]]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(5)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.72934675820525*^9, 3.729346784240921*^9}, 
   3.7294014025756187`*^9, 3.729425159322057*^9, 3.729425395768031*^9, {
   3.729511572023518*^9, 3.729511601500964*^9}, {3.729604901756605*^9, 
   3.729604911392713*^9}, 3.729605088741325*^9, 3.7296051813336163`*^9, {
   3.73012135341157*^9, 3.73012136585528*^9}, 3.730785069984853*^9, {
   3.730786505247113*^9, 3.730786508779274*^9}, 3.730903573786242*^9, {
   3.730905999558071*^9, 3.7309060163879833`*^9}, 3.731242585119423*^9, 
   3.73124354769173*^9, 3.731243975444525*^9, 3.7323402034595823`*^9, 
   3.7323658482473307`*^9, 3.732365960553636*^9, 3.732622434390189*^9, 
   3.732622509091281*^9, {3.732623222991294*^9, 3.732623227918995*^9}, 
   3.732625233811409*^9, 3.732629276804068*^9, 3.732630606617003*^9, {
   3.732630714557332*^9, 3.7326307314632397`*^9}, {3.732631140646844*^9, 
   3.732631196821813*^9}, 3.7326370158591423`*^9, 3.732782371369875*^9, 
   3.732782813845717*^9, {3.732782843962126*^9, 3.73278285033652*^9}, 
   3.732785068157095*^9, 3.7327862889561663`*^9, 3.73278725322974*^9, 
   3.7327880260179987`*^9, 3.732794197830449*^9, 3.7328548861894703`*^9, 
   3.7329600435734253`*^9, 3.732973058915454*^9, 3.7334776574968653`*^9, 
   3.733483580051118*^9, 3.7334839767439127`*^9, {3.73348412123593*^9, 
   3.7334841376822157`*^9}, 
   3.7334842020261717`*^9},ExpressionUUID->"c122e508-e6dc-4d30-b9e6-\
c2facce1d078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      SubscriptBox["\[ScriptCapitalA]", "1"]}], "-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalD]", "2"], "6"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{
     FractionBox["2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
       SubscriptBox["\[ScriptCapitalD]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["2", "3"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
       SubscriptBox["\[ScriptCapitalD]", "2"]}], ")"}]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      SubscriptBox["\[ScriptCapitalD]", "2"], "3"]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(5)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SubscriptBox["\[ScriptCapitalA]", "1"]}], "+", 
       SubscriptBox["\[ScriptCapitalD]", "2"]}], ")"}]}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.72934675820525*^9, 3.729346784240921*^9}, 
   3.7294014025756187`*^9, 3.729425159322057*^9, 3.729425395768031*^9, {
   3.729511572023518*^9, 3.729511601500964*^9}, {3.729604901756605*^9, 
   3.729604911392713*^9}, 3.729605088741325*^9, 3.7296051813336163`*^9, {
   3.73012135341157*^9, 3.73012136585528*^9}, 3.730785069984853*^9, {
   3.730786505247113*^9, 3.730786508779274*^9}, 3.730903573786242*^9, {
   3.730905999558071*^9, 3.7309060163879833`*^9}, 3.731242585119423*^9, 
   3.73124354769173*^9, 3.731243975444525*^9, 3.7323402034595823`*^9, 
   3.7323658482473307`*^9, 3.732365960553636*^9, 3.732622434390189*^9, 
   3.732622509091281*^9, {3.732623222991294*^9, 3.732623227918995*^9}, 
   3.732625233811409*^9, 3.732629276804068*^9, 3.732630606617003*^9, {
   3.732630714557332*^9, 3.7326307314632397`*^9}, {3.732631140646844*^9, 
   3.732631196821813*^9}, 3.7326370158591423`*^9, 3.732782371369875*^9, 
   3.732782813845717*^9, {3.732782843962126*^9, 3.73278285033652*^9}, 
   3.732785068157095*^9, 3.7327862889561663`*^9, 3.73278725322974*^9, 
   3.7327880260179987`*^9, 3.732794197830449*^9, 3.7328548861894703`*^9, 
   3.7329600435734253`*^9, 3.732973058915454*^9, 3.7334776574968653`*^9, 
   3.733483580051118*^9, 3.7334839767439127`*^9, {3.73348412123593*^9, 
   3.7334841376822157`*^9}, 
   3.73348420203019*^9},ExpressionUUID->"c122e508-e6dc-4d30-b9e6-\
c2facce1d078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(-)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.72934675820525*^9, 3.729346784240921*^9}, 
   3.7294014025756187`*^9, 3.729425159322057*^9, 3.729425395768031*^9, {
   3.729511572023518*^9, 3.729511601500964*^9}, {3.729604901756605*^9, 
   3.729604911392713*^9}, 3.729605088741325*^9, 3.7296051813336163`*^9, {
   3.73012135341157*^9, 3.73012136585528*^9}, 3.730785069984853*^9, {
   3.730786505247113*^9, 3.730786508779274*^9}, 3.730903573786242*^9, {
   3.730905999558071*^9, 3.7309060163879833`*^9}, 3.731242585119423*^9, 
   3.73124354769173*^9, 3.731243975444525*^9, 3.7323402034595823`*^9, 
   3.7323658482473307`*^9, 3.732365960553636*^9, 3.732622434390189*^9, 
   3.732622509091281*^9, {3.732623222991294*^9, 3.732623227918995*^9}, 
   3.732625233811409*^9, 3.732629276804068*^9, 3.732630606617003*^9, {
   3.732630714557332*^9, 3.7326307314632397`*^9}, {3.732631140646844*^9, 
   3.732631196821813*^9}, 3.7326370158591423`*^9, 3.732782371369875*^9, 
   3.732782813845717*^9, {3.732782843962126*^9, 3.73278285033652*^9}, 
   3.732785068157095*^9, 3.7327862889561663`*^9, 3.73278725322974*^9, 
   3.7327880260179987`*^9, 3.732794197830449*^9, 3.7328548861894703`*^9, 
   3.7329600435734253`*^9, 3.732973058915454*^9, 3.7334776574968653`*^9, 
   3.733483580051118*^9, 3.7334839767439127`*^9, {3.73348412123593*^9, 
   3.7334841376822157`*^9}, 
   3.7334842020318003`*^9},ExpressionUUID->"c122e508-e6dc-4d30-b9e6-\
c2facce1d078"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Order\[Theta]\[Theta]bBEven", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "/.", "Order\[Theta]\[Theta]bBEven"}], "/.", "WIBEven"}],
        "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "4"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Order\[Theta]sq\[Theta]bsqBEven", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"b", "/.", "Order\[Theta]sq\[Theta]bsqBEven"}], "/.", 
        "WIBEven"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "4"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.7293468053465433`*^9, 3.729346823922707*^9}, {
  3.733483924543079*^9, 
  3.7334839453856897`*^9}},ExpressionUUID->"1875298f-4b1f-43f3-bfc6-\
5e2ffccf06ce"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", 
      SubscriptBox["\[ScriptCapitalA]", "1"]}], 
     RowBox[{"5", "+", 
      RowBox[{"7", " ", "\[ScriptL]"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ScriptL]", "2"]}]}]]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{"5", "+", 
       RowBox[{"7", " ", "\[ScriptL]"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[ScriptL]", "2"]}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(-)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729346837428547*^9, 3.7294014027399387`*^9, 3.729423675540843*^9, 
   3.7294251594075127`*^9, 3.729425395983966*^9, {3.7295115721813726`*^9, 
   3.7295116016696987`*^9}, {3.729604901775381*^9, 3.7296049114574547`*^9}, 
   3.729605088783564*^9, 3.729605181362967*^9, {3.730121353592441*^9, 
   3.7301213659687767`*^9}, 3.730785070035451*^9, {3.7307865053253803`*^9, 
   3.7307865088575087`*^9}, 3.730903573830168*^9, 3.730906016568589*^9, 
   3.73124258522644*^9, 3.7312435477865267`*^9, 3.731243975538102*^9, 
   3.732340203535331*^9, 3.732365848318515*^9, 3.7323659606177*^9, 
   3.732622434480793*^9, 3.732622509182108*^9, {3.73262322317338*^9, 
   3.732623228017026*^9}, 3.7326252339186974`*^9, 3.7326292769401207`*^9, 
   3.732630606767406*^9, 3.732631204833748*^9, 3.732637015903324*^9, 
   3.73278237152437*^9, 3.732782813956706*^9, 3.732785068324276*^9, 
   3.732786289055513*^9, 3.732787253643227*^9, 3.732788026145996*^9, 
   3.732794198281199*^9, 3.732854886301881*^9, 3.7329600437058697`*^9, 
   3.732973059123637*^9, 3.733477657748691*^9, 3.733483580156776*^9, {
   3.7334839303657312`*^9, 3.733483946207652*^9}, 
   3.7334842021687813`*^9},ExpressionUUID->"43d3e92d-0ae2-4fd3-80b9-\
79afde0dbc0d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.729346837428547*^9, 3.7294014027399387`*^9, 3.729423675540843*^9, 
   3.7294251594075127`*^9, 3.729425395983966*^9, {3.7295115721813726`*^9, 
   3.7295116016696987`*^9}, {3.729604901775381*^9, 3.7296049114574547`*^9}, 
   3.729605088783564*^9, 3.729605181362967*^9, {3.730121353592441*^9, 
   3.7301213659687767`*^9}, 3.730785070035451*^9, {3.7307865053253803`*^9, 
   3.7307865088575087`*^9}, 3.730903573830168*^9, 3.730906016568589*^9, 
   3.73124258522644*^9, 3.7312435477865267`*^9, 3.731243975538102*^9, 
   3.732340203535331*^9, 3.732365848318515*^9, 3.7323659606177*^9, 
   3.732622434480793*^9, 3.732622509182108*^9, {3.73262322317338*^9, 
   3.732623228017026*^9}, 3.7326252339186974`*^9, 3.7326292769401207`*^9, 
   3.732630606767406*^9, 3.732631204833748*^9, 3.732637015903324*^9, 
   3.73278237152437*^9, 3.732782813956706*^9, 3.732785068324276*^9, 
   3.732786289055513*^9, 3.732787253643227*^9, 3.732788026145996*^9, 
   3.732794198281199*^9, 3.732854886301881*^9, 3.7329600437058697`*^9, 
   3.732973059123637*^9, 3.733477657748691*^9, 3.733483580156776*^9, {
   3.7334839303657312`*^9, 3.733483946207652*^9}, 
   3.7334842021718407`*^9},ExpressionUUID->"43d3e92d-0ae2-4fd3-80b9-\
79afde0dbc0d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Order\[Theta]\[Theta]bBOdd", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "/.", "Order\[Theta]\[Theta]bBOdd"}], "/.", "WIBOdd"}], 
        "/.", "Cons3rdPointBOdd"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "4"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"Order\[Theta]sq\[Theta]bsqBOdd", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "/.", "Order\[Theta]sq\[Theta]bsqBOdd"}], "/.", 
         "WIBOdd"}], "/.", "Cons3rdPointBOdd"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "4"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.729346826682864*^9, 3.7293468606030073`*^9}, {
  3.73348388604077*^9, 
  3.733483903457368*^9}},ExpressionUUID->"186102dd-ea1e-4b90-937a-\
d9c2f28a3db1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", 
    FractionBox[
     RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"3", "+", "\[ScriptL]"}], ")"}], " ", 
      SubscriptBox["\[ScriptCapitalA]", "1"]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"5", "+", 
        RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[ScriptL]", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "\[ScriptL]"}], ")"}], " ", 
       SubscriptBox["\[ScriptCapitalA]", "1"]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", "\[ScriptL]"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"5", "+", 
         RowBox[{"2", " ", "\[ScriptL]"}]}], ")"}]}]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(5)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.729346834699958*^9, 3.729346861084791*^9}, 
   3.729401402929172*^9, {3.729425151919681*^9, 3.729425159495886*^9}, 
   3.729425396245181*^9, {3.729511572368182*^9, 3.729511601918064*^9}, {
   3.729604901835636*^9, 3.729604911525281*^9}, 3.729605088859353*^9, 
   3.729605181408752*^9, {3.7301213537404118`*^9, 3.7301213660623503`*^9}, {
   3.730123170845574*^9, 3.730123182927896*^9}, 3.730126564996634*^9, 
   3.730785070080254*^9, {3.730786505399665*^9, 3.7307865089279346`*^9}, 
   3.73090357389153*^9, 3.730906016918635*^9, 3.731242585364451*^9, 
   3.731243547880278*^9, 3.731243975632627*^9, 3.732340203610979*^9, 
   3.732365848404914*^9, 3.732365960706603*^9, 3.732622434565465*^9, 
   3.732622509292758*^9, {3.732623223266914*^9, 3.732623228112784*^9}, 
   3.732625234102187*^9, 3.732629277198241*^9, 3.7326306069797792`*^9, 
   3.732631208124055*^9, 3.73263200867492*^9, 3.732632422034444*^9, 
   3.732637016092873*^9, 3.732782371601192*^9, 3.732782814063485*^9, 
   3.732785068502376*^9, 3.732786289151169*^9, 3.732787254071875*^9, 
   3.732788026254551*^9, 3.732794198523572*^9, 3.732854886458397*^9, 
   3.7329600438173103`*^9, 3.732973059192163*^9, 3.733477657840667*^9, 
   3.733483580266711*^9, 3.733483904295294*^9, 
   3.733484202359956*^9},ExpressionUUID->"152b82c2-d1be-4eb2-a861-\
cbfc2a9eeb5d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["\[Lambda]", "^"], 
     TemplateBox[{"\"\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.729346834699958*^9, 3.729346861084791*^9}, 
   3.729401402929172*^9, {3.729425151919681*^9, 3.729425159495886*^9}, 
   3.729425396245181*^9, {3.729511572368182*^9, 3.729511601918064*^9}, {
   3.729604901835636*^9, 3.729604911525281*^9}, 3.729605088859353*^9, 
   3.729605181408752*^9, {3.7301213537404118`*^9, 3.7301213660623503`*^9}, {
   3.730123170845574*^9, 3.730123182927896*^9}, 3.730126564996634*^9, 
   3.730785070080254*^9, {3.730786505399665*^9, 3.7307865089279346`*^9}, 
   3.73090357389153*^9, 3.730906016918635*^9, 3.731242585364451*^9, 
   3.731243547880278*^9, 3.731243975632627*^9, 3.732340203610979*^9, 
   3.732365848404914*^9, 3.732365960706603*^9, 3.732622434565465*^9, 
   3.732622509292758*^9, {3.732623223266914*^9, 3.732623228112784*^9}, 
   3.732625234102187*^9, 3.732629277198241*^9, 3.7326306069797792`*^9, 
   3.732631208124055*^9, 3.73263200867492*^9, 3.732632422034444*^9, 
   3.732637016092873*^9, 3.732782371601192*^9, 3.732782814063485*^9, 
   3.732785068502376*^9, 3.732786289151169*^9, 3.732787254071875*^9, 
   3.732788026254551*^9, 3.732794198523572*^9, 3.732854886458397*^9, 
   3.7329600438173103`*^9, 3.732973059192163*^9, 3.733477657840667*^9, 
   3.733483580266711*^9, 3.733483904295294*^9, 
   3.7334842024962177`*^9},ExpressionUUID->"152b82c2-d1be-4eb2-a861-\
cbfc2a9eeb5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Order\[Theta]\[Theta]bCEven", "/.", 
  RowBox[{
   RowBox[{"Rule", "[", 
    RowBox[{"a_", ",", "b_"}], "]"}], "\[RuleDelayed]", 
   RowBox[{"Rule", "[", 
    RowBox[{"a", ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"b", "/.", "Order\[Theta]\[Theta]bCEven"}], "/.", 
         "WICEven"}], "/.", "Cons3rdPointCEven"}], "/.", 
       RowBox[{"\[CapitalDelta]", "\[Rule]", 
        RowBox[{"\[ScriptL]", "+", "6"}]}]}], "//", "Simplify"}]}], 
    "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Order\[Theta]sq\[Theta]bsqCEven", "/.", "WICEven"}], "/.", 
    "Cons3rdPointCEven"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"\[ScriptL]", "+", "6"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.729346875851141*^9, 3.729346906002792*^9}, {
   3.729516905288127*^9, 3.7295169057275543`*^9}, 3.73124275449296*^9, {
   3.733483781824627*^9, 
   3.733483827726673*^9}},ExpressionUUID->"ed882455-1630-4a02-a9f5-\
701b7f0d75ef"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.729346888267805*^9, 3.729346906445815*^9}, 
   3.729401403090631*^9, 3.729425159577486*^9, 3.729425396553639*^9, {
   3.729511572650354*^9, 3.729511602549674*^9}, 3.7295169060071783`*^9, {
   3.72960490186444*^9, 3.729604911591175*^9}, 3.7296050889085703`*^9, 
   3.729605181447356*^9, {3.7301213538794823`*^9, 3.730121366148487*^9}, 
   3.730123184264817*^9, 3.730785070127839*^9, {3.73078650547544*^9, 
   3.730786509005269*^9}, 3.730903573938603*^9, 3.730906016968772*^9, 
   3.731242585461001*^9, 3.73124275854498*^9, 3.731243547977366*^9, 
   3.731243975728137*^9, 3.73234020369022*^9, 3.732365848494102*^9, 
   3.732365960766951*^9, 3.732622434572513*^9, 3.7326225093069057`*^9, {
   3.732623223357997*^9, 3.732623228119341*^9}, 3.732625234396042*^9, 
   3.7326292773473997`*^9, 3.732630607126676*^9, 3.732637016152244*^9, 
   3.732782371680888*^9, 3.732782814173469*^9, 3.732785068659506*^9, 
   3.732786289246421*^9, 3.732787254558916*^9, 3.732788026366444*^9, 
   3.732794198729773*^9, 3.732854886593441*^9, 3.732960043890951*^9, 
   3.732973059301161*^9, 3.7334776579329147`*^9, 3.7334835803968887`*^9, 
   3.733483785584592*^9, 3.733483828425503*^9, 
   3.733484202671239*^9},ExpressionUUID->"e1dfd0e9-b259-4e16-97ab-\
514f8d0b462b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubsuperscriptBox[
    OverscriptBox["\[Lambda]", "^"], 
    TemplateBox[{"\"\""},
     "RowDefault"], 
    TemplateBox[{"\"\""},
     "RowDefault"]], "\[Rule]", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.729346888267805*^9, 3.729346906445815*^9}, 
   3.729401403090631*^9, 3.729425159577486*^9, 3.729425396553639*^9, {
   3.729511572650354*^9, 3.729511602549674*^9}, 3.7295169060071783`*^9, {
   3.72960490186444*^9, 3.729604911591175*^9}, 3.7296050889085703`*^9, 
   3.729605181447356*^9, {3.7301213538794823`*^9, 3.730121366148487*^9}, 
   3.730123184264817*^9, 3.730785070127839*^9, {3.73078650547544*^9, 
   3.730786509005269*^9}, 3.730903573938603*^9, 3.730906016968772*^9, 
   3.731242585461001*^9, 3.73124275854498*^9, 3.731243547977366*^9, 
   3.731243975728137*^9, 3.73234020369022*^9, 3.732365848494102*^9, 
   3.732365960766951*^9, 3.732622434572513*^9, 3.7326225093069057`*^9, {
   3.732623223357997*^9, 3.732623228119341*^9}, 3.732625234396042*^9, 
   3.7326292773473997`*^9, 3.732630607126676*^9, 3.732637016152244*^9, 
   3.732782371680888*^9, 3.732782814173469*^9, 3.732785068659506*^9, 
   3.732786289246421*^9, 3.732787254558916*^9, 3.732788026366444*^9, 
   3.732794198729773*^9, 3.732854886593441*^9, 3.732960043890951*^9, 
   3.732973059301161*^9, 3.7334776579329147`*^9, 3.7334835803968887`*^9, 
   3.733483785584592*^9, 3.733483828425503*^9, 
   3.733484202672728*^9},ExpressionUUID->"e1dfd0e9-b259-4e16-97ab-\
514f8d0b462b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Order\[Theta]\[Theta]bCOdd", "/.", "WICOdd"}], "/.", 
    "Cons3rdPointCOdd"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"\[ScriptL]", "+", "6"}]}]}], "//", 
  "Simplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Order\[Theta]sq\[Theta]bsqCOdd", "/.", "WICOdd"}], "/.", 
    "Cons3rdPointCOdd"}], "/.", 
   RowBox[{"\[CapitalDelta]", "\[Rule]", 
    RowBox[{"\[ScriptL]", "+", "6"}]}]}], "//", "Simplify"}]}], "Input",
 CellChangeTimes->{{3.729346913674861*^9, 3.729346932176738*^9}, {
   3.729516908904276*^9, 3.729516909327606*^9}, 
   3.73124275748107*^9},ExpressionUUID->"da67b8fc-e646-4a8a-8e0d-\
d6deabf80400"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"+\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(1)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]], "\[Rule]", "0"}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(2)\""},
      "RowDefault"]], "\[Rule]", 
    RowBox[{"-", 
     SubsuperscriptBox["\[Lambda]", 
      TemplateBox[{"\"-\"","\"+\""},
       "RowDefault"], 
      TemplateBox[{"\"(1)\""},
       "RowDefault"]]}]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(4)\""},
      "RowDefault"]], "\[Rule]", 
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"+\""},
      "RowDefault"], 
     TemplateBox[{"\"(3)\""},
      "RowDefault"]]}], ",", 
   RowBox[{
    SubsuperscriptBox["\[Lambda]", 
     TemplateBox[{"\"-\"","\"-\""},
      "RowDefault"], 
     TemplateBox[{"\"\""},
      "RowDefault"]], "\[Rule]", "0"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.7293469324986763`*^9, 3.729401403227944*^9, 3.729425159673808*^9, 
   3.7294253967685223`*^9, {3.729511572793777*^9, 3.7295116027071047`*^9}, 
   3.729516909584304*^9, {3.7296049018752213`*^9, 3.729604911633539*^9}, 
   3.729605088937619*^9, 3.7296051814777107`*^9, {3.730121353884039*^9, 
   3.730121366244795*^9}, 3.730785070165203*^9, {3.730786505549057*^9, 
   3.730786509079731*^9}, 3.7309035739733477`*^9, 3.73090601737722*^9, 
   3.7312425855511513`*^9, 3.731242759826962*^9, 3.731243548342046*^9, 
   3.731243975822131*^9, 3.73234020377389*^9, 3.732365848586269*^9, 
   3.732365960823565*^9, 3.7326224346545897`*^9, 3.7326225094095097`*^9, {
   3.732623223471076*^9, 3.732623228292057*^9}, 3.732625234560933*^9, 
   3.732629277507634*^9, 3.7326306072572737`*^9, 3.732637016182817*^9, 
   3.732782371754027*^9, 3.73278281428941*^9, 3.732785068821775*^9, 
   3.732786289332532*^9, 3.732787254968361*^9, 3.732788026482967*^9, 
   3.7327941989365387`*^9, 3.732854886682839*^9, 3.732960043953706*^9, 
   3.7329730594613953`*^9, 3.733477658020404*^9, 3.733483580524371*^9, 
   3.73348420282864*^9},ExpressionUUID->"8a91295f-18e6-4b06-a4b9-\
50979477ca35"],

Cell[BoxData[
 RowBox[{"{", "}"}]], "Output",
 CellChangeTimes->{
  3.7293469324986763`*^9, 3.729401403227944*^9, 3.729425159673808*^9, 
   3.7294253967685223`*^9, {3.729511572793777*^9, 3.7295116027071047`*^9}, 
   3.729516909584304*^9, {3.7296049018752213`*^9, 3.729604911633539*^9}, 
   3.729605088937619*^9, 3.7296051814777107`*^9, {3.730121353884039*^9, 
   3.730121366244795*^9}, 3.730785070165203*^9, {3.730786505549057*^9, 
   3.730786509079731*^9}, 3.7309035739733477`*^9, 3.73090601737722*^9, 
   3.7312425855511513`*^9, 3.731242759826962*^9, 3.731243548342046*^9, 
   3.731243975822131*^9, 3.73234020377389*^9, 3.732365848586269*^9, 
   3.732365960823565*^9, 3.7326224346545897`*^9, 3.7326225094095097`*^9, {
   3.732623223471076*^9, 3.732623228292057*^9}, 3.732625234560933*^9, 
   3.732629277507634*^9, 3.7326306072572737`*^9, 3.732637016182817*^9, 
   3.732782371754027*^9, 3.73278281428941*^9, 3.732785068821775*^9, 
   3.732786289332532*^9, 3.732787254968361*^9, 3.732788026482967*^9, 
   3.7327941989365387`*^9, 3.732854886682839*^9, 3.732960043953706*^9, 
   3.7329730594613953`*^9, 3.733477658020404*^9, 3.733483580524371*^9, 
   3.733484202830689*^9},ExpressionUUID->"8a91295f-18e6-4b06-a4b9-\
50979477ca35"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1920, 983},
WindowMargins->{{-10, Automatic}, {Automatic, -8}},
FrontEndVersion->"11.2 for Mac OS X x86 (32-bit, 64-bit Kernel) (September \
10, 2017)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 256, 4, 98, "Title",ExpressionUUID->"6557493c-e2b2-4803-b989-a6fcda278cc9"],
Cell[CellGroupData[{
Cell[861, 30, 158, 3, 67, "Section",ExpressionUUID->"47625e2a-c2e9-4368-9c3e-e2db1f59eaef"],
Cell[1022, 35, 2256, 58, 66, "Input",ExpressionUUID->"19f195e1-d7c1-4a2c-b6ac-ae0ce49aea51"],
Cell[3281, 95, 254, 6, 30, "Text",ExpressionUUID->"1811df08-1515-4285-a454-a14906f85346"],
Cell[3538, 103, 2492, 43, 32, "Input",ExpressionUUID->"4fb9ce15-68cf-4e06-a1af-bbe66b10d12a"],
Cell[6033, 148, 1232, 26, 56, "Input",ExpressionUUID->"ea8eb32f-c4ed-4cf4-b2d4-f3c8daa405e9"]
}, Closed]],
Cell[CellGroupData[{
Cell[7302, 179, 561, 15, 54, "Section",ExpressionUUID->"e87cbf43-d2fb-41c1-aa7a-f4b4e2e05255"],
Cell[7866, 196, 936, 19, 52, "Text",ExpressionUUID->"d0612d01-8008-4474-b955-40c304c35b53"],
Cell[8805, 217, 1931, 56, 112, "Text",ExpressionUUID->"857b2969-fa2f-4e0a-8c91-06af43559826"],
Cell[10739, 275, 1086, 25, 35, "Text",ExpressionUUID->"f8d961d7-ff5f-47cd-bcad-92ffc2456edf"],
Cell[11828, 302, 669, 19, 35, "Text",ExpressionUUID->"35a22704-0ac3-4af4-aba1-f4e7dd0978af"],
Cell[12500, 323, 959, 29, 56, "Input",ExpressionUUID->"69f0bb99-77d7-453b-9872-526b51156c04"],
Cell[CellGroupData[{
Cell[13484, 356, 529, 16, 46, "Subsection",ExpressionUUID->"24ba9d3f-6100-4853-86f8-0621d93ffbce"],
Cell[CellGroupData[{
Cell[14038, 376, 157, 3, 35, "Subsubsection",ExpressionUUID->"b8dcd127-58d5-42c8-b87d-ec7ea2bc52a4"],
Cell[14198, 381, 12593, 318, 330, "Input",ExpressionUUID->"cd2c9a82-0293-42d3-9eae-1f1277331a16"]
}, Closed]],
Cell[CellGroupData[{
Cell[26828, 704, 153, 3, 29, "Subsubsection",ExpressionUUID->"4f7c6d01-6d93-42fd-a1a9-618cabb4c0b5"],
Cell[26984, 709, 13541, 335, 439, "Input",ExpressionUUID->"e5358a5e-2866-42cd-a57e-0193c52d9471"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[40574, 1050, 609, 19, 38, "Subsection",ExpressionUUID->"27e1790e-a22a-409f-9b07-0e4499d8c703"],
Cell[CellGroupData[{
Cell[41208, 1073, 155, 3, 35, "Subsubsection",ExpressionUUID->"6f7f70c1-77ce-40c1-8fa2-d235df7d9fff"],
Cell[41366, 1078, 6644, 170, 170, "Input",ExpressionUUID->"9bb58474-e111-4aa7-9822-0a9a4b4b411e"]
}, Closed]],
Cell[CellGroupData[{
Cell[48047, 1253, 154, 3, 35, "Subsubsection",ExpressionUUID->"9124f58a-2885-4ba5-8656-785e85df6aeb"],
Cell[48204, 1258, 8998, 210, 266, "Input",ExpressionUUID->"51c0e607-d717-434d-942f-022afcedd9fd"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[57251, 1474, 554, 17, 38, "Subsection",ExpressionUUID->"1e2dc620-5a36-42ef-be6b-0db44b58e0c2"],
Cell[CellGroupData[{
Cell[57830, 1495, 155, 3, 35, "Subsubsection",ExpressionUUID->"a5abd1c4-e40c-4254-a3a1-c9417b35434f"],
Cell[57988, 1500, 2050, 47, 74, "Input",ExpressionUUID->"4f7a1e1f-4811-4c01-ac5d-ff109df59be6"]
}, Closed]],
Cell[CellGroupData[{
Cell[60075, 1552, 153, 3, 35, "Subsubsection",ExpressionUUID->"9ca54368-1cea-4e9a-8b4c-067653fdb90c"],
Cell[60231, 1557, 2667, 67, 74, "Input",ExpressionUUID->"715d474f-513d-4a60-8a8c-15d94ccf3810"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[62947, 1630, 1212, 30, 38, "Subsection",ExpressionUUID->"647002b8-0838-4171-9b41-c9955158a3ba"],
Cell[64162, 1662, 686, 16, 99, "Input",ExpressionUUID->"1911ab7e-3954-4573-bdcf-398896b33895"]
}, Closed]],
Cell[CellGroupData[{
Cell[64885, 1683, 889, 24, 38, "Subsection",ExpressionUUID->"01beaa75-2bb5-4b15-b2dc-2a310c0cb0b0"],
Cell[65777, 1709, 733, 17, 99, "Input",ExpressionUUID->"e96574b7-fd68-4703-9766-b2100df39475"]
}, Closed]],
Cell[CellGroupData[{
Cell[66547, 1731, 940, 25, 38, "Subsection",ExpressionUUID->"9cd42236-d628-4dac-920a-53ef84635668"],
Cell[67490, 1758, 735, 17, 99, "Input",ExpressionUUID->"ad01d75b-d5f7-4375-87d1-41af35879939"]
}, Closed]],
Cell[CellGroupData[{
Cell[68262, 1780, 1031, 25, 38, "Subsection",ExpressionUUID->"0dc71c9d-2e0e-4729-9ef2-21241f5a5f8e"],
Cell[69296, 1807, 499, 11, 55, "Input",ExpressionUUID->"1d34796b-45e7-48f9-a76a-8984fc301987"]
}, Closed]],
Cell[CellGroupData[{
Cell[69832, 1823, 1122, 27, 38, "Subsection",ExpressionUUID->"ee1ed8e0-0b32-4ecb-845d-ee6bc4315a5c"],
Cell[70957, 1852, 749, 18, 99, "Input",ExpressionUUID->"8d983443-0956-4408-8950-3dbf089b6c6e"]
}, Closed]],
Cell[CellGroupData[{
Cell[71743, 1875, 1279, 33, 38, "Subsection",ExpressionUUID->"adf5aed9-81e7-420e-994a-79b331533837"],
Cell[73025, 1910, 744, 18, 99, "Input",ExpressionUUID->"4e60159d-aec3-4472-9370-baac38e00729"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[73818, 1934, 512, 14, 54, "Section",ExpressionUUID->"c3fc6702-1437-4294-b0af-22130a1c5f2e"],
Cell[74333, 1950, 1099, 30, 40, "Text",ExpressionUUID->"2ef4585f-f5ec-4b3a-b410-be38cc1b892c"],
Cell[CellGroupData[{
Cell[75457, 1984, 527, 16, 46, "Subsection",ExpressionUUID->"b5665f7c-e34f-4804-8869-ddb163a56d60"],
Cell[CellGroupData[{
Cell[76009, 2004, 157, 3, 35, "Subsubsection",ExpressionUUID->"69262926-518f-4f84-8db1-dcbd15e37959"],
Cell[76169, 2009, 660, 18, 31, "Text",ExpressionUUID->"da9d998a-4884-47bb-80fd-7dbe01f83137"],
Cell[76832, 2029, 16141, 425, 292, "Input",ExpressionUUID->"2ed10fd9-7d2d-45d4-b90d-24a53ecd9943"],
Cell[92976, 2456, 653, 17, 31, "Text",ExpressionUUID->"a1486eee-e069-494f-88ba-9b3d3fffec6e"],
Cell[93632, 2475, 1786, 42, 32, "Input",ExpressionUUID->"41d3949b-c585-4ece-8b50-00d1d36a1378"]
}, Closed]],
Cell[CellGroupData[{
Cell[95455, 2522, 154, 3, 35, "Subsubsection",ExpressionUUID->"cf78bd05-f299-42c4-afe1-d62f5dbfe349"],
Cell[95612, 2527, 660, 18, 31, "Text",ExpressionUUID->"efcb079a-06cd-486c-b9f8-d5d8dafb4981"],
Cell[96275, 2547, 14976, 387, 258, "Input",ExpressionUUID->"a8fc024b-9219-45c4-971a-3f026b9b68f1"],
Cell[111254, 2936, 560, 16, 31, "Text",ExpressionUUID->"d9fe0aef-db9d-4151-91f7-8ec263d2610d"],
Cell[111817, 2954, 2122, 57, 56, "Input",ExpressionUUID->"2937ec4a-b2fa-4676-bb96-93ee3ca0a7e7"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[113988, 3017, 566, 17, 38, "Subsection",ExpressionUUID->"3e05e89a-1eeb-4035-803a-b65b7896e025"],
Cell[CellGroupData[{
Cell[114579, 3038, 157, 3, 35, "Subsubsection",ExpressionUUID->"d398cf61-4696-4f50-88f4-fa778e0415d0"],
Cell[114739, 3043, 724, 19, 31, "Text",ExpressionUUID->"5ce3914f-0e8c-4abd-97c9-3187886a89cd"],
Cell[115466, 3064, 5514, 151, 271, "Input",ExpressionUUID->"1a66a886-4ff8-481d-b507-9625e4edd1f5"]
}, Closed]],
Cell[CellGroupData[{
Cell[121017, 3220, 158, 3, 35, "Subsubsection",ExpressionUUID->"73bda447-89ab-4d2e-ad33-9eb35bb2d611"],
Cell[121178, 3225, 724, 19, 31, "Text",ExpressionUUID->"544225c8-add2-4421-94fe-20c6908db0f5"],
Cell[121905, 3246, 14108, 367, 252, "Input",ExpressionUUID->"3c110b7d-58ea-4659-b66f-1eadd291761e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[136062, 3619, 670, 19, 38, "Subsection",ExpressionUUID->"1528bee3-e61e-4840-a68e-415ef16cccf6"],
Cell[CellGroupData[{
Cell[136757, 3642, 157, 3, 35, "Subsubsection",ExpressionUUID->"a319e514-5757-445b-af77-a0aa6eeaf783"],
Cell[136917, 3647, 1239, 32, 56, "Input",ExpressionUUID->"1d73856f-e479-421d-9a0e-bb04937e5899"]
}, Closed]],
Cell[CellGroupData[{
Cell[138193, 3684, 158, 3, 35, "Subsubsection",ExpressionUUID->"a6df2c9d-cab4-4ca1-8cc0-633e1252e93f"],
Cell[138354, 3689, 1496, 43, 72, "Input",ExpressionUUID->"ea4abcd3-c1bb-483b-9d9c-b02ee157d1b0"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[139899, 3738, 228, 4, 37, "Subsection",ExpressionUUID->"d9faf949-5276-4ee1-9f8f-6b8a61c3ceea"],
Cell[140130, 3744, 250, 6, 31, "Text",ExpressionUUID->"195a905a-b911-4053-8022-f0f386a1cdc1"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[140429, 3756, 750, 22, 62, "Section",ExpressionUUID->"25850936-54c1-434c-8738-90258def4165"],
Cell[141182, 3780, 916, 26, 41, "Text",ExpressionUUID->"acd5c490-5f3a-45d3-bbc5-ba0926a67b20"],
Cell[142101, 3808, 442, 8, 31, "Text",ExpressionUUID->"241788de-5ebf-4b08-8d40-43e15f7a839d"],
Cell[CellGroupData[{
Cell[142568, 3820, 566, 17, 46, "Subsection",ExpressionUUID->"c9b6b14b-a481-44d6-94e7-cd7ef7f6ca2c"],
Cell[143137, 3839, 293, 7, 32, "Input",ExpressionUUID->"a086fb9c-3da9-41f1-b275-ef038cfe4782"],
Cell[143433, 3848, 1420, 34, 65, "Input",ExpressionUUID->"f5463402-28af-436c-bea0-93fdfab15061"]
}, Closed]],
Cell[CellGroupData[{
Cell[144890, 3887, 672, 19, 38, "Subsection",ExpressionUUID->"8a652710-38dc-498d-badf-d1f62a64428f"],
Cell[145565, 3908, 291, 7, 32, "Input",ExpressionUUID->"664103c9-3abc-41f2-afee-01ff639403d4"],
Cell[145859, 3917, 923, 24, 61, "Input",ExpressionUUID->"4107b6a0-e767-42c3-8635-b3dbb8ab5776"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[146831, 3947, 172, 3, 53, "Section",ExpressionUUID->"9e5f9568-01a4-4992-b82f-3bec01bf1b38"],
Cell[147006, 3952, 480, 13, 35, "Text",ExpressionUUID->"ada6650b-45b0-4821-87f8-2f151984ce78"],
Cell[147489, 3967, 1516, 45, 43, "Text",ExpressionUUID->"8f748b9a-d621-4229-b5da-123f0e29c890"],
Cell[149008, 4014, 647, 15, 32, "Text",ExpressionUUID->"e2a18a22-fd3d-46d5-b0db-ed0bf700ce10"],
Cell[CellGroupData[{
Cell[149680, 4033, 588, 17, 46, "Subsection",ExpressionUUID->"9e059c80-fb22-4f04-8029-65a2adb87698"],
Cell[CellGroupData[{
Cell[150293, 4054, 216, 4, 35, "Subsubsection",ExpressionUUID->"ea14e976-30c8-4aad-9ad1-b3e0184f1646"],
Cell[150512, 4060, 1569, 41, 55, "Input",ExpressionUUID->"fe382e5a-e5ab-468d-aeaa-6271814b020b"]
}, Closed]],
Cell[CellGroupData[{
Cell[152118, 4106, 388, 11, 35, "Subsubsection",ExpressionUUID->"2466c49b-3954-4336-8b13-c8932f00d55e"],
Cell[152509, 4119, 17857, 471, 665, "Input",ExpressionUUID->"e24d9613-8158-441b-bd96-14968308e7c4"]
}, Closed]],
Cell[CellGroupData[{
Cell[170403, 4595, 441, 13, 40, "Subsubsection",ExpressionUUID->"0ca7a112-12ac-4010-ad02-3f78fe4c31dd"],
Cell[170847, 4610, 14805, 382, 691, "Input",ExpressionUUID->"8075740b-9007-4ac6-9ea8-459c2c8655e2"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[185701, 4998, 585, 17, 38, "Subsection",ExpressionUUID->"88b20f38-a0ee-4864-99fb-777465ed1680"],
Cell[CellGroupData[{
Cell[186311, 5019, 216, 4, 35, "Subsubsection",ExpressionUUID->"feeb3417-54b1-4148-80ee-9c168363039e"],
Cell[186530, 5025, 798, 21, 32, "Input",ExpressionUUID->"8338bcd2-2165-4f77-8aa1-8dcb66960b01"]
}, Closed]],
Cell[CellGroupData[{
Cell[187365, 5051, 388, 11, 35, "Subsubsection",ExpressionUUID->"b470c119-9a05-41fa-b159-4bff97618ead"],
Cell[187756, 5064, 20312, 549, 873, "Input",ExpressionUUID->"08086243-ab63-4699-9c91-6897cda320f6"]
}, Closed]],
Cell[CellGroupData[{
Cell[208105, 5618, 441, 13, 40, "Subsubsection",ExpressionUUID->"507baa2f-5043-4259-b742-4c3ac22270d7"],
Cell[208549, 5633, 4755, 118, 201, "Input",ExpressionUUID->"e61e28c2-da2f-4be0-bc8d-051e5674f331"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[213353, 5757, 662, 19, 38, "Subsection",ExpressionUUID->"89cd1134-61ff-43c6-b309-2517ca6f3db1"],
Cell[CellGroupData[{
Cell[214040, 5780, 216, 4, 35, "Subsubsection",ExpressionUUID->"be743f0d-179c-4864-b6d2-b026b6a4cf59"],
Cell[214259, 5786, 1093, 30, 32, "Input",ExpressionUUID->"6c0ec5cf-bbbe-4247-b56b-e26602358eff"]
}, Closed]],
Cell[CellGroupData[{
Cell[215389, 5821, 388, 11, 35, "Subsubsection",ExpressionUUID->"cc7fc8c8-8264-4a11-a76a-b9c35328221c"],
Cell[215780, 5834, 13777, 377, 604, "Input",ExpressionUUID->"1742d1b4-dea6-4975-b662-cc8740a15739"]
}, Closed]],
Cell[CellGroupData[{
Cell[229594, 6216, 441, 13, 40, "Subsubsection",ExpressionUUID->"6957067b-e363-4690-869e-095a27e9a8b6"],
Cell[230038, 6231, 14099, 325, 618, "Input",ExpressionUUID->"03c4f744-fe2d-4da0-be8f-fa153cbd9f75"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[244186, 6562, 661, 19, 38, "Subsection",ExpressionUUID->"86cef34c-a130-45c1-be6b-ee4dba18adce"],
Cell[CellGroupData[{
Cell[244872, 6585, 216, 4, 35, "Subsubsection",ExpressionUUID->"88d5dd1a-c99d-4dbb-8f48-66ba4484bc04"],
Cell[245091, 6591, 1102, 29, 32, "Input",ExpressionUUID->"579e5353-53ae-4a43-b81f-c9472b7d33ab"]
}, Closed]],
Cell[CellGroupData[{
Cell[246230, 6625, 388, 11, 35, "Subsubsection",ExpressionUUID->"88c609b4-2057-4d08-a87e-fc106b48917f"],
Cell[246621, 6638, 27435, 760, 442, "Input",ExpressionUUID->"bec689da-eacf-4bbc-b6b7-960bb105a05c"]
}, Closed]],
Cell[CellGroupData[{
Cell[274093, 7403, 441, 13, 40, "Subsubsection",ExpressionUUID->"f3277ef6-a83f-42ba-a735-3f7d1e071e80"],
Cell[274537, 7418, 28265, 658, 562, "Input",ExpressionUUID->"17d9b7bd-9293-4137-9824-d7baa23f764e"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[302851, 8082, 609, 18, 38, "Subsection",ExpressionUUID->"5c205d39-fe71-4527-a1ca-2f136be0478a"],
Cell[CellGroupData[{
Cell[303485, 8104, 216, 4, 35, "Subsubsection",ExpressionUUID->"7d8a116b-a334-40e8-b9aa-54b543ab1908"],
Cell[303704, 8110, 373, 10, 32, "Input",ExpressionUUID->"d7c123b0-f5e2-43ab-ab8d-08f8703c7f70"]
}, Closed]],
Cell[CellGroupData[{
Cell[304114, 8125, 388, 11, 35, "Subsubsection",ExpressionUUID->"64e2ce30-8fcb-4485-adb8-ad83d02782f4"],
Cell[304505, 8138, 3502, 97, 112, "Input",ExpressionUUID->"1ac83839-1b85-4ff5-a6f0-a2b407beaf71"]
}, Closed]],
Cell[CellGroupData[{
Cell[308044, 8240, 441, 13, 40, "Subsubsection",ExpressionUUID->"e21a19e8-3b2e-4bc9-a42f-36602ff14d10"],
Cell[308488, 8255, 1490, 35, 62, "Input",ExpressionUUID->"61e9c611-5aa8-48f1-bca9-cee8e555b86b"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[310027, 8296, 608, 18, 38, "Subsection",ExpressionUUID->"844b7839-a323-4e8e-afb7-32e727ffdb42"],
Cell[CellGroupData[{
Cell[310660, 8318, 216, 4, 35, "Subsubsection",ExpressionUUID->"3dae8864-aa67-4d36-8b81-9cce390a930d"],
Cell[310879, 8324, 226, 6, 32, "Input",ExpressionUUID->"a45f88bc-7527-4770-8961-cc81afc7fbce"]
}, Closed]],
Cell[CellGroupData[{
Cell[311142, 8335, 388, 11, 35, "Subsubsection",ExpressionUUID->"360c71d4-5281-4fa6-99b6-393ab068c9da"],
Cell[311533, 8348, 4936, 143, 134, "Input",ExpressionUUID->"5af733c1-89ec-4037-86ee-66de67e6a66a"]
}, Closed]],
Cell[CellGroupData[{
Cell[316506, 8496, 441, 13, 40, "Subsubsection",ExpressionUUID->"631c6cff-d702-4c85-aa19-89813601b72a"],
Cell[316950, 8511, 241, 6, 32, "Input",ExpressionUUID->"b5394f61-eb0d-40b0-918b-d8bd069de9e8"]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[317240, 8523, 245, 4, 37, "Subsection",ExpressionUUID->"5c876515-7d2d-4cdf-b16d-4458b03b6546"],
Cell[317488, 8529, 275, 6, 30, "Text",ExpressionUUID->"ee66ef08-6fe5-4be5-860d-15953a53a66b"],
Cell[CellGroupData[{
Cell[317788, 8539, 1525, 40, 54, "Input",ExpressionUUID->"d5beb178-65bb-4eee-b9d8-d1558ce6722e"],
Cell[319316, 8581, 1101, 21, 24, "Print",ExpressionUUID->"72bd93a0-7f4e-4cc5-8233-298cb52c4ccc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[320454, 8607, 1558, 39, 54, "Input",ExpressionUUID->"0dda1aed-3ad1-4c53-91aa-68a09e12dfc7"],
Cell[322015, 8648, 1080, 22, 24, "Print",ExpressionUUID->"b2def0c7-6c8b-455e-97dc-eeba37dbf044"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323132, 8675, 1401, 38, 54, "Input",ExpressionUUID->"8df656fa-9617-4ffb-a7aa-1e7a01da929a"],
Cell[324536, 8715, 1052, 21, 24, "Print",ExpressionUUID->"ba57cfbc-5950-43c8-89bd-c16d54fa14e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325625, 8741, 1483, 38, 54, "Input",ExpressionUUID->"1a699960-cba0-46fe-90c5-a96266b34563"],
Cell[327111, 8781, 1091, 22, 24, "Print",ExpressionUUID->"14328b82-5b00-41a7-a235-77648a20d47b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328239, 8808, 1399, 38, 54, "Input",ExpressionUUID->"e6e077bb-40f3-4150-a722-6cf92bdf7107"],
Cell[329641, 8848, 1079, 22, 24, "Print",ExpressionUUID->"4b3c045c-aca1-4050-87e4-9e264ef2125c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330757, 8875, 1385, 37, 54, "Input",ExpressionUUID->"ef5caf64-11fc-475a-b351-107fa61ce105"],
Cell[332145, 8914, 1073, 22, 24, "Print",ExpressionUUID->"4b297769-1f87-46a4-8d2a-55a40f4f7ae8"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[333279, 8943, 182, 3, 53, "Section",ExpressionUUID->"e29c50a2-e499-4c5d-830b-86d41752564c"],
Cell[333464, 8948, 634, 17, 37, "Text",ExpressionUUID->"086a9557-780b-44a7-900a-571c4d39d706"],
Cell[334101, 8967, 240, 6, 35, "Text",ExpressionUUID->"524dced3-1899-4dd8-9fcf-ab397550d6d0"],
Cell[CellGroupData[{
Cell[334366, 8977, 2746, 66, 73, "Input",ExpressionUUID->"9b4b60ae-4b30-4287-887d-9f81179cb07a"],
Cell[337115, 9045, 5082, 133, 57, "Output",ExpressionUUID->"8db2776f-c97d-48f5-a84e-c9d37d69bc43"],
Cell[342200, 9180, 2462, 48, 37, "Output",ExpressionUUID->"8db2776f-c97d-48f5-a84e-c9d37d69bc43"],
Cell[344665, 9230, 3008, 70, 43, "Output",ExpressionUUID->"8db2776f-c97d-48f5-a84e-c9d37d69bc43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347710, 9305, 2421, 61, 73, "Input",ExpressionUUID->"1e5009ca-32ba-487e-b957-caefa495a2ab"],
Cell[350134, 9368, 7956, 227, 103, "Output",ExpressionUUID->"c122e508-e6dc-4d30-b9e6-c2facce1d078"],
Cell[358093, 9597, 3310, 85, 51, "Output",ExpressionUUID->"c122e508-e6dc-4d30-b9e6-c2facce1d078"],
Cell[361406, 9684, 1859, 37, 43, "Output",ExpressionUUID->"c122e508-e6dc-4d30-b9e6-c2facce1d078"]
}, Open  ]],
Cell[CellGroupData[{
Cell[363302, 9726, 1151, 32, 52, "Input",ExpressionUUID->"1875298f-4b1f-43f3-bfc6-5e2ffccf06ce"],
Cell[364456, 9760, 4619, 126, 52, "Output",ExpressionUUID->"43d3e92d-0ae2-4fd3-80b9-79afde0dbc0d"],
Cell[369078, 9888, 2084, 49, 41, "Output",ExpressionUUID->"43d3e92d-0ae2-4fd3-80b9-79afde0dbc0d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[371199, 9942, 1236, 34, 54, "Input",ExpressionUUID->"186102dd-ea1e-4b90-937a-d9c2f28a3db1"],
Cell[372438, 9978, 6340, 173, 50, "Output",ExpressionUUID->"152b82c2-d1be-4eb2-a861-cbfc2a9eeb5d"],
Cell[378781, 10153, 2190, 50, 41, "Output",ExpressionUUID->"152b82c2-d1be-4eb2-a861-cbfc2a9eeb5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[381008, 10208, 1049, 27, 54, "Input",ExpressionUUID->"ed882455-1630-4a02-a9f5-701b7f0d75ef"],
Cell[382060, 10237, 2048, 45, 35, "Output",ExpressionUUID->"e1dfd0e9-b259-4e16-97ab-514f8d0b462b"],
Cell[384111, 10284, 1496, 27, 40, "Output",ExpressionUUID->"e1dfd0e9-b259-4e16-97ab-514f8d0b462b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[385644, 10316, 728, 19, 54, "Input",ExpressionUUID->"da67b8fc-e646-4a8a-8e0d-d6deabf80400"],
Cell[386375, 10337, 2630, 67, 35, "Output",ExpressionUUID->"8a91295f-18e6-4b06-a4b9-50979477ca35"],
Cell[389008, 10406, 1228, 19, 32, "Output",ExpressionUUID->"8a91295f-18e6-4b06-a4b9-50979477ca35"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


